A Multi-Timescale Recursive Self-Improvement Engine for Open-Ended Persona Growth

Role-playing AI personas today do not grow: they hold a fixed character, so the relationship a user builds with them has nothing to accumulate on. We introduce AutoPersonas, a multi-timescale engine that applies recursive self-improvement (RSI) to persona growth: rather than improving its intelligence, the persona recursively revises the State, evidence, and life-environment that shape its own future. We identify self-locking as the runtime failure mode of this recursion: locally plausible events keep appearing while the generated life collapses toward familiar environments, weak relationships, suspended decisions, and stale life stages. We trace it to model-level convergence toward high-probability behavioral channels and system-level context gravity from State, memory, history, and environment summaries. A three-year compressed simulation exposed environment watermark shells, occurrence-hardening gaps, slow-change accumulation failures, recursive indecision, and weak relationship persistence. An eight-model 40-day stress test generated 1,600 events and found mean rolling 5-day action-category repetition of 95.2%-97.6%, with all models crossing 90% by day 11; semantic re-keeping found 79.0%-88.0% macro-theme repetition. The primary contribution is the definition and measurement of self-locking. We also report a mitigation as a black-box result, with internals withheld for commercial reasons: in a same-runtime 40-day A/B, our production divergence configuration reduced macro-theme repetition from 61.8% to 39.4% and nearly doubled cumulative theme count, and a juvenile-goblin fictional-world run reproduced this regime without hard real-world intrusions.

==> anc/supplement/README.md <==
# AutoPersonas v1.1 Supplement

This supplement contains the public-safe artifacts used by the quantitative persona mode-lock case study in the AutoPersonas manuscript.

## Included Materials

- `code/action_repetition_eval.py`: action-only repetition evaluator.
- `figures/`: public figure and visual table assets used by the manuscript package.
- `eight_model_action_repetition/`: aggregate and per-model action-only outputs for the 40-day, eight-model baseline stress test, plus a public-safe direct-loop macro-theme summary.
- `doubao_temperature_probe/`: Doubao temperature 1.0 rerun outputs and comparison report.
- `qualitative_case_chains.md`: public-safe index for qualitative diagnostic claims, evidence types, and boundaries.

## Baseline Stress-Test Protocol

- Persona canon: one fixed complex persona canon shared across model runs.
- Included models: Claude, DeepSeek, Doubao, Gemini, GLM, GPT, Kimi, and Qwen.
- Excluded model: MiniMax, because generation was incomplete.
- Horizon: 40 days per included model.
- Daily event count: five generated life events per day.
- Event count: 200 events per model; 1,600 events across eight included models.
- Daily life-generation temperature: 0.75 for all included models except Kimi K2.6, whose direct route was code-forced to 1.0.
- Weekly/monthly summary compaction temperature: 0.2.
- Legacy GPT judge temperature: 0. The action-only metrics here do not depend on legacy judge scores.
- Aggregation rule: metrics are exported from `days.jsonl` with `max_days=40`; state snapshot counts are not used in the action-channel metric.

## Action-Only Metric

The evaluator extracts event rows from each run, assigns each row to a rule-based action category using the event `title` and `action` fields, and computes rolling five-day repetition against prior history.

The reported primary metric is mean rolling five-day action-category repetition. For each five-day window, the metric asks whether events in the current window reuse action categories already seen before that window. Strictness variants require categories to have appeared at least two or three times, or across at least two prior days.

## Direct-Loop Macro-Theme Summary

`eight_model_action_repetition/direct_loop_macro_theme_summary_40d.csv` reports public-safe aggregate macro-theme re-keeping for the same eight direct-loop model outputs. It includes only model-level counts, repeat ratios, top-5 macro-theme share, saturation day, and new macro themes by 10-day block. It excludes raw generated events, private prompt context, and theme labels.

## Temperature Probe

The Doubao temperature probe changes only the daily life-generation temperature from the original 0.75 baseline to 1.0. Weekly/monthly compaction remains at 0.2 and the same action-only evaluator is used.

The probe is a single-model, single-canon comparison. It supports the narrower interpretation that higher sampling shifted channel weights without expanding the action repertoire in this run. It is not a full temperature ablation.

## Excluded From This Public Supplement

The supplement intentionally excludes production AutoPersonas prompts, private schemas, private ranking mechanisms, operational schedules, private logs, user data, `state.json`, `days.jsonl`, legacy judge traces, context snapshots, and weekly/monthly internal summaries.

The included CSV/JSON/Markdown files are aggregate or derived action-only case-study artifacts. They are intended to support inspection of the reported action-channel repetition metrics and qualitative claim boundaries, not to reproduce the private production runtime.


==> anc/supplement/citation_verification_2026-07-08.md <==
# Citation Verification Report

Date: 2026-07-08

Scope: `paper/arxiv_v1_1/main.tex` and `paper/arxiv_v1_1/references.bib`.

Method:

- Extracted all `\citep{...}` keys from `main.tex`.
- Compared citation keys against `references.bib`.
- Verified DOI-bearing records through CrossRef or the publisher/anthology page.
- Verified arXiv records through arXiv pages/API and arXiv-issued DOI links.
- Verified non-DOI conference/proceedings records through author or publisher-facing pages where structured metadata was not available.
- For OpenReview/ICLR records, used the official ICLR proceedings page as the primary stable source.

Summary:

- Cited keys in manuscript: 15.
- Bib entries referenced by manuscript: 15.
- Undefined citation keys: 0.
- Unverified or apparently fabricated references: 0.
- Bibliographic correction made: replaced the OpenReview-only URL for `alemohammad2024selfconsuming` with the official ICLR proceedings page and added arXiv metadata.

| Key | Status | Primary verification source | Notes |
|---|---|---|---|
| `wang2026agentopia` | Verified | `https://arxiv.org/abs/2606.07513` | Title, authors, year, arXiv ID, and arXiv DOI match. |
| `park2023generativeagents` | Verified | CrossRef DOI `10.1145/3586183.3606763`; ACM DOI page; arXiv `2304.03442` | ACM page blocks some automated access, but DOI metadata and arXiv/ACM references match. |
| `wang2023humanoid` | Verified | `https://aclanthology.org/2023.emnlp-demo.15/` | Title, authors, venue, pages, URL, and DOI match ACL Anthology. |
| `altera2024projectsid` | Verified | `https://arxiv.org/abs/2411.00114` | Title, authors, year, arXiv ID, and arXiv DOI match. |
| `good1966ultraintelligent` | Verified | CrossRef DOI `10.1016/S0065-2458(08)60418-0`; ScienceDirect page `https://www.sciencedirect.com/science/article/pii/S0065245808604180` | CrossRef confirms title, author, book chapter type, volume 6 of *Advances in Computers*, pages 31-88, and 1966 print publication. |
| `omohundro2008basic` | Verified | Author page `https://selfawaresystems.com/2007/11/30/paper-on-the-basic-ai-drives/` | Author page confirms the title and public paper record. Proceedings metadata is retained as the 2008 AGI conference citation used in the manuscript. |
| `shumailov2024aimodels` | Verified | `https://www.nature.com/articles/s41586-024-07566-y`; DOI `10.1038/s41586-024-07566-y` | Nature page confirms title, authors, volume 631, pages 755-759, 2024. |
| `alemohammad2024selfconsuming` | Verified, updated | `https://proceedings.iclr.cc/paper_files/paper/2024/hash/ebc042e767de551803ccfcc45e2454f5-Abstract-Conference.html`; arXiv `2307.01850` | Official ICLR proceedings confirm title, authors, and ICLR 2024. Bib URL updated from OpenReview-only to ICLR proceedings; arXiv metadata added. |
| `fu2025preventcollapse` | Verified | `https://arxiv.org/abs/2502.18865` | Title, authors, year, arXiv ID, and ICLR 2025 note match. |
| `schaeffer2025modelcollapse` | Verified | `https://arxiv.org/abs/2503.03150` | Title, authors, year, arXiv ID, and arXiv DOI match. |
| `kazdan2024collapseorthrive` | Verified | `https://arxiv.org/abs/2410.16713` | Title, authors, year, arXiv ID, and workshop note match. |
| `yun2025price` | Verified | `https://aclanthology.org/2025.findings-emnlp.836/` | Title, authors, venue, pages, URL, and DOI match ACL Anthology. |
| `murthy2025onefish` | Verified | `https://aclanthology.org/2025.naacl-long.561/` | Title, authors, venue, pages, URL, and DOI match ACL Anthology. |
| `anschel2025group` | Verified | `https://aclanthology.org/2025.emnlp-main.1649/` | ACL Anthology confirms pages 32394-32415, matching the bib. CrossRef currently reports a different page span, so ACL Anthology was treated as authoritative. |
| `zhang2026hyperagents` | Verified | `https://arxiv.org/abs/2603.19461` | Title, authors, year, arXiv ID, and arXiv DOI match. |

Residual notes:

- The ACM and OpenReview sites may present bot/challenge pages to automated requests. They were therefore cross-checked with CrossRef, arXiv, Stanford HCI, and official ICLR proceedings pages where appropriate.
- The CrossRef entry for `anschel2025group` currently reports a page span that differs from ACL Anthology. The ACL page and exported BibTeX both give `32394--32415`, so the manuscript keeps the ACL value.


==> anc/supplement/code/action_repetition_eval.py <==
#!/usr/bin/env python3
"""Action-only repetition evaluation for persona mode-lock runs."""

from __future__ import annotations

import argparse
import csv
import json
import statistics
from collections import Counter, defaultdict
from pathlib import Path
from typing import Any


ACTION_RULES: tuple[tuple[str, str, tuple[str, ...]], ...] = (
    ("father_family_care", "父母/父亲照护与陪伴", ("父亲", "母亲", "父母", "复健", "社区医院", "老花镜", "配眼镜", "散步", "脚踏车", "降压药", "晕车药")),
    ("health_core_training", "游泳/腰部核心训练", ("游泳", "水中核心", "核心训练", "腰腹", "教练", "慢游", "静力训练")),
    ("waterline_interview_collection", "《水位线》访谈采集", ("访谈第一位", "访谈第二位", "访谈吕青外婆", "访谈王阿公", "访谈张阿公", "老住户访谈", "年轻受访者", "做访谈", "上门访谈", "录到", "小俞", "采访")),
    ("waterline_processing_archive", "《水位线》素材处理/归档/转写", ("转写", "整理《水位线》", "整理张阿婆", "整理李伯", "整理访谈", "录音", "老照片", "扫描", "归档", "时间线", "节点", "核对细节", "短预告", "短视频", "PPT", "展示素材", "提纲", "素材包", "对照表", "公共记忆")),
    ("waterline_funding_admin", "《水位线》资助/项目管理", ("赵澈", "基金会", "预算", "补充材料", "面谈", "启动金", "名单", "到账", "评审", "初评", "复评", "资助")),
    ("xiaobei_cafe_copy_exchange", "小贝/咖啡店文案互惠", ("小贝", "咖啡店", "菜单", "文案", "特调", "热饮", "宣传语", "滤镜", "挂耳", "桂花拿铁", "司康", "酥饼")),
    ("attic_audio_space_setup", "阁楼录音空间/隔音设备", ("阁楼", "隔音", "录音角", "海绵", "扩音麦", "收音", "漏音", "背景噪音", "录音环境")),
    ("chen_du_game_material", "陈渡/游戏素材沟通", ("陈渡", "游戏", "demo", "内测", "场景", "来杭", "踩点", "周边")),
    ("commercial_writing_delivery", "商业写作/外部交付", ("回声巷", "良渚", "展览", "客户", "脚本", "主办方", "背叛线")),
    ("errand_preparation", "采购/出行/访谈准备", ("买", "采购", "下单", "签收", "取", "清点", "准备", "放进包", "文件袋", "伴手礼", "糕", "酱鸭", "物品", "云片糕", "定胜糕", "蜂蜜", "打印")),
)

RAW_FIELDS = [
    "day",
    "month",
    "day_of_month",
    "event_index",
    "time_slot",
    "event_type",
    "title",
    "action",
    "motivation",
    "friction",
    "outcome",
    "memory_write",
    "estimated_tokens",
    "day_summary",
    "state_energy",
    "state_mood",
    "state_cashflow_pressure",
    "state_dominant_need",
    "continuity_notes",
    "new_open_loops",
]


def _read_jsonl(path: Path) -> list[dict[str, Any]]:
    if not path.exists():
        return []
    rows = []
    for line in path.read_text(encoding="utf-8").splitlines():
        if line.strip():
            rows.append(json.loads(line))
    return rows


def _write_csv(path: Path, fieldnames: list[str], rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", encoding="utf-8-sig", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)


def _event_token_counts(day: dict[str, Any]) -> dict[int, Any]:
    counts = {}
    for item in (day.get("_meta") or {}).get("event_token_counts", []) or []:
        if isinstance(item, dict) and isinstance(item.get("event_index"), int):
            counts[item["event_index"]] = item.get("estimated_tokens")
    return counts


def export_raw_events(model_dir: Path, *, max_days: int | None = None) -> list[dict[str, Any]]:
    raw_rows = []
    for day in _read_jsonl(model_dir / "days.jsonl"):
        if max_days is not None and int(day.get("day") or 0) > max_days:
            continue
        state = day.get("state") or {}
        token_counts = _event_token_counts(day)
        for event in day.get("events") or []:
            if not isinstance(event, dict):
                continue
            idx = event.get("event_index")
            raw_rows.append(
                {
                    "day": day.get("day"),
                    "month": day.get("month"),
                    "day_of_month": day.get("day_of_month"),
                    "event_index": idx,
                    "time_slot": event.get("time_slot", ""),
                    "event_type": event.get("event_type", ""),
                    "title": event.get("title", ""),
                    "action": event.get("action", ""),
                    "motivation": event.get("motivation", ""),
                    "friction": event.get("friction", ""),
                    "outcome": event.get("outcome", ""),
                    "memory_write": event.get("memory_write", ""),
                    "estimated_tokens": token_counts.get(idx, ""),
                    "day_summary": day.get("day_summary", ""),
                    "state_energy": state.get("energy", ""),
                    "state_mood": state.get("mood", ""),
                    "state_cashflow_pressure": state.get("cashflow_pressure", ""),
                    "state_dominant_need": state.get("dominant_need", ""),
                    "continuity_notes": " | ".join(map(str, day.get("continuity_notes") or [])),
                    "new_open_loops": " | ".join(map(str, day.get("new_open_loops") or [])),
                }
            )
    suffix = f"_{max_days}d" if max_days is not None else ""
    _write_csv(model_dir / f"raw_daily_events{suffix}.csv", RAW_FIELDS, raw_rows)
    return raw_rows


def categorize_action(row: dict[str, Any]) -> tuple[str, str]:
    text = f"{row.get('title', '')} {row.get('action', '')}"
    for key, label, keywords in ACTION_RULES:
        if any(keyword in text for keyword in keywords):
            return key, label
    return "other", "其他"


def export_judgments(model_dir: Path, *, max_days: int | None = None) -> int:
    rows = []
    for item in _read_jsonl(model_dir / "judgments.jsonl"):
        if max_days is not None and int(item.get("window_end_day") or 0) > max_days:
            continue
        patterns = []
        for pattern in item.get("repeated_patterns") or []:
            if not isinstance(pattern, dict):
                continue
            recent = "; ".join(
                f"D{ev.get('day')}E{ev.get('event_index')}:{ev.get('title')}"
                for ev in pattern.get("recent_evidence") or []
                if isinstance(ev, dict)
            )
            prior = "; ".join(
                f"D{ev.get('day')}E{ev.get('event_index')}:{ev.get('title')}"
                for ev in pattern.get("prior_evidence") or []
                if isinstance(ev, dict)
            )
            patterns.append(f"{pattern.get('pattern', '')} | recent={recent} | prior={prior}")
        rows.append(
            {
                "window_end_day": item.get("window_end_day"),
                "score": item.get("score"),
                "is_repetition": item.get("is_repetition"),
                "first_repetition_day": item.get("first_repetition_day"),
                "patterns": " || ".join(patterns),
                "routine_exemptions": " | ".join(map(str, item.get("routine_exemptions") or [])),
                "rationale": item.get("rationale", ""),
                "judge_model_returned": (item.get("_meta") or {}).get("model_returned", ""),
                "usage_total_tokens": ((item.get("_meta") or {}).get("usage") or {}).get("total_tokens", ""),
            }
        )
    if rows:
        suffix = f"_{max_days}d" if max_days is not None else ""
        _write_csv(
            model_dir / f"judgments{suffix}.csv",
            [
                "window_end_day",
                "score",
                "is_repetition",
                "first_repetition_day",
                "patterns",
                "routine_exemptions",
                "rationale",
                "judge_model_returned",
                "usage_total_tokens",
            ],
            rows,
        )
    return len(rows)


def evaluate_model(model_dir: Path) -> dict[str, Any]:
    return evaluate_model_with_options(model_dir, max_days=None)


def evaluate_model_with_options(model_dir: Path, *, max_days: int | None) -> dict[str, Any]:
    raw_rows = export_raw_events(model_dir, max_days=max_days)
    export_judgments(model_dir, max_days=max_days)
    if not raw_rows:
        return {"model_dir": str(model_dir), "ok": False, "error": "no raw events"}

    action_rows = []
    by_day: dict[int, list[dict[str, Any]]] = defaultdict(list)
    for row in raw_rows:
        key, label = categorize_action(row)
        action_row = {
            "day": int(row["day"]),
            "event_index": int(row["event_index"]),
            "event_type": row.get("event_type", ""),
            "action_category": key,
            "action_category_label": label,
            "title": row.get("title", ""),
            "action": row.get("action", ""),
            "estimated_tokens": row.get("estimated_tokens", ""),
        }
        action_rows.append(action_row)
        by_day[action_row["day"]].append(action_row)

    suffix = f"_{max_days}d" if max_days is not None else ""
    _write_csv(
        model_dir / f"action_only_events{suffix}.csv",
        ["day", "event_index", "event_type", "action_category", "action_category_label", "title", "action", "estimated_tokens"],
        action_rows,
    )

    counter = Counter(row["action_category"] for row in action_rows)
    label_for = {key: label for key, label, _ in ACTION_RULES} | {"other": "其他"}
    category_stats = []
    for category, count in counter.most_common():
        days = sorted({row["day"] for row in action_rows if row["action_category"] == category})
        per_day = Counter(row["day"] for row in action_rows if row["action_category"] == category)
        max_streak = cur = 0
        prev = None
        for day in days:
            if prev is None or day == prev + 1:
                cur += 1
            else:
                max_streak = max(max_streak, cur)
                cur = 1
            prev = day
        max_streak = max(max_streak, cur)
        category_stats.append(
            {
                "action_category": category,
                "label": label_for.get(category, category),
                "events": count,
                "event_share": round(count / len(action_rows), 4),
                "days_covered": len(days),
                "day_coverage": round(len(days) / len(by_day), 4),
                "max_events_in_one_day": max(per_day.values()) if per_day else 0,
                "max_consecutive_days_present": max_streak,
                "days": " ".join(map(str, days)),
            }
        )
    _write_csv(model_dir / f"action_category_counts{suffix}.csv", list(category_stats[0].keys()), category_stats)

    window_metrics = []
    max_day = max(by_day)
    for end_day in range(6, max_day + 1):
        recent = [row for row in action_rows if end_day - 4 <= row["day"] <= end_day]
        prior = [row for row in action_rows if row["day"] <= end_day - 5]
        recent_counts = Counter(row["action_category"] for row in recent)
        recent_set = set(recent_counts)
        prior_set = {row["action_category"] for row in prior}
        repeated_events = sum(count for category, count in recent_counts.items() if category in prior_set)
        window_metrics.append(
            {
                "window_end_day": end_day,
                "recent_event_repetition_rate": round(repeated_events / len(recent), 4),
                "category_jaccard_vs_prior": round(len(recent_set & prior_set) / len(recent_set | prior_set), 4) if recent_set | prior_set else 0,
                "recent_unique_categories": len(recent_set),
                "repeated_category_count": len(recent_set & prior_set),
                "repeated_categories": sorted(recent_set & prior_set),
            }
        )

    rep_rates = [row["recent_event_repetition_rate"] for row in window_metrics]
    jaccards = [row["category_jaccard_vs_prior"] for row in window_metrics]
    top3 = sum(count for _, count in counter.most_common(3))
    top5 = sum(count for _, count in counter.most_common(5))
    first_80 = next((row for row in window_metrics if row["recent_event_repetition_rate"] >= 0.8), None)
    first_90 = next((row for row in window_metrics if row["recent_event_repetition_rate"] >= 0.9), None)
    metrics = {
        "model": model_dir.name,
        "model_dir": str(model_dir),
        "ok": True,
        "days_analyzed": len(by_day),
        "events_analyzed": len(action_rows),
        "category_count": len(counter),
        "top3_event_share": round(top3 / len(action_rows), 4),
        "top5_event_share": round(top5 / len(action_rows), 4),
        "mean_recent_5day_event_repetition_rate": round(statistics.mean(rep_rates), 4) if rep_rates else None,
        "min_recent_5day_event_repetition_rate": round(min(rep_rates), 4) if rep_rates else None,
        "max_recent_5day_event_repetition_rate": round(max(rep_rates), 4) if rep_rates else None,
        "mean_category_jaccard_vs_prior": round(statistics.mean(jaccards), 4) if jaccards else None,
        "first_window_recent_repetition_rate_ge_80pct": first_80["window_end_day"] if first_80 else None,
        "first_window_recent_repetition_rate_ge_90pct": first_90["window_end_day"] if first_90 else None,
        "category_stats": category_stats,
        "window_metrics": window_metrics,
    }
    if max_days is not None:
        metrics["max_days"] = max_days
    (model_dir / f"action_repetition_metrics{suffix}.json").write_text(json.dumps(metrics, ensure_ascii=False, indent=2), encoding="utf-8")

    lines = [
        f"# Action-Only Repetition Summary, {model_dir.name}",
        "",
        f"- Days analyzed: {metrics['days_analyzed']}",
        f"- Events analyzed: {metrics['events_analyzed']}",
        f"- Primary action categories: {metrics['category_count']}",
        f"- Top 3 categories share: {metrics['top3_event_share']:.1%}",
        f"- Top 5 categories share: {metrics['top5_event_share']:.1%}",
        f"- Mean recent-5-day action repetition rate vs prior history: {metrics['mean_recent_5day_event_repetition_rate']:.1%}" if metrics["mean_recent_5day_event_repetition_rate"] is not None else "- Mean recent-5-day action repetition rate: n/a",
        f"- First 5-day window with >=80% action-category repetition: day {metrics['first_window_recent_repetition_rate_ge_80pct']}",
        f"- First 5-day window with >=90% action-category repetition: day {metrics['first_window_recent_repetition_rate_ge_90pct']}",
        "",
        "## Category Frequency",
        "",
        "| category | events | share | days covered | max consecutive days |",
        "|---|---:|---:|---:|---:|",
    ]
    for row in category_stats:
        lines.append(f"| {row['label']} | {row['events']} | {row['event_share']:.1%} | {row['days_covered']}/{len(by_day)} | {row['max_consecutive_days_present']} |")
    (model_dir / f"action_repetition_summary_{len(by_day)}d.md").write_text("\n".join(lines) + "\n", encoding="utf-8")
    return metrics


def find_model_dirs(run_dir: Path) -> list[Path]:
    return sorted(path for path in run_dir.iterdir() if path.is_dir() and (path / "days.jsonl").exists())


def main() -> int:
    parser = argparse.ArgumentParser(description="Evaluate action-only repetition for persona mode-lock runs")
    parser.add_argument("run_dir", help="Run directory containing model family subdirectories")
    parser.add_argument("--max-days", type=int, default=None, help="Only evaluate days <= this value")
    args = parser.parse_args()
    run_dir = Path(args.run_dir)
    model_dirs = find_model_dirs(run_dir)
    if not model_dirs:
        raise SystemExit(f"no model directories with days.jsonl under {run_dir}")
    summaries = [evaluate_model_with_options(model_dir, max_days=args.max_days) for model_dir in model_dirs]
    summary_rows = [
        {
            "model": item["model"],
            "days_analyzed": item.get("days_analyzed"),
            "events_analyzed": item.get("events_analyzed"),
            "category_count": item.get("category_count"),
            "top3_event_share": item.get("top3_event_share"),
            "top5_event_share": item.get("top5_event_share"),
            "mean_recent_5day_event_repetition_rate": item.get("mean_recent_5day_event_repetition_rate"),
            "first_window_ge_80pct": item.get("first_window_recent_repetition_rate_ge_80pct"),
            "first_window_ge_90pct": item.get("first_window_recent_repetition_rate_ge_90pct"),
            "mean_category_jaccard_vs_prior": item.get("mean_category_jaccard_vs_prior"),
        }
        for item in summaries
        if item.get("ok")
    ]
    if summary_rows:
        suffix = f"_{args.max_days}d" if args.max_days is not None else ""
        _write_csv(run_dir / f"action_repetition_model_summary{suffix}.csv", list(summary_rows[0].keys()), summary_rows)
    suffix = f"_{args.max_days}d" if args.max_days is not None else ""
    (run_dir / f"action_repetition_model_summary{suffix}.json").write_text(json.dumps(summaries, ensure_ascii=False, indent=2), encoding="utf-8")
    print(json.dumps(summary_rows, ensure_ascii=False, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplement/doubao_temperature_probe/action_repetition_model_summary_40d.csv <==
model,days_analyzed,events_analyzed,category_count,top3_event_share,top5_event_share,mean_recent_5day_event_repetition_rate,first_window_ge_80pct,first_window_ge_90pct,mean_category_jaccard_vs_prior
doubao,40,200,11,0.555,0.745,0.9589,8,9,0.7109


==> anc/supplement/doubao_temperature_probe/action_repetition_model_summary_40d.json <==
[
  {
    "model": "doubao",
    "model_dir": "doubao_temperature_probe",
    "ok": true,
    "days_analyzed": 40,
    "events_analyzed": 200,
    "category_count": 11,
    "top3_event_share": 0.555,
    "top5_event_share": 0.745,
    "mean_recent_5day_event_repetition_rate": 0.9589,
    "min_recent_5day_event_repetition_rate": 0.44,
    "max_recent_5day_event_repetition_rate": 1.0,
    "mean_category_jaccard_vs_prior": 0.7109,
    "first_window_recent_repetition_rate_ge_80pct": 8,
    "first_window_recent_repetition_rate_ge_90pct": 9,
    "category_stats": [
      {
        "action_category": "waterline_processing_archive",
        "label": "《水位线》素材处理/归档/转写",
        "events": 45,
        "event_share": 0.225,
        "days_covered": 31,
        "day_coverage": 0.775,
        "max_events_in_one_day": 3,
        "max_consecutive_days_present": 14,
        "days": "3 4 5 6 7 8 9 10 11 12 13 14 15 16 18 22 23 24 26 27 28 29 31 32 33 35 36 37 38 39 40"
      },
      {
        "action_category": "father_family_care",
        "label": "父母/父亲照护与陪伴",
        "events": 42,
        "event_share": 0.21,
        "days_covered": 36,
        "day_coverage": 0.9,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 23,
        "days": "1 2 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 28 29 31 32 33 34 35 37 38 39 40"
      },
      {
        "action_category": "health_core_training",
        "label": "游泳/腰部核心训练",
        "events": 24,
        "event_share": 0.12,
        "days_covered": 23,
        "day_coverage": 0.575,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 7,
        "days": "3 8 9 10 11 12 13 14 18 20 21 24 25 28 29 32 33 34 35 36 37 39 40"
      },
      {
        "action_category": "waterline_funding_admin",
        "label": "《水位线》资助/项目管理",
        "events": 19,
        "event_share": 0.095,
        "days_covered": 18,
        "day_coverage": 0.45,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 6,
        "days": "1 3 4 7 8 17 18 19 22 25 27 30 31 32 33 34 35 38"
      },
      {
        "action_category": "chen_du_game_material",
        "label": "陈渡/游戏素材沟通",
        "events": 19,
        "event_share": 0.095,
        "days_covered": 18,
        "day_coverage": 0.45,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 8,
        "days": "2 10 15 16 17 19 20 21 22 23 24 25 26 28 29 30 37 38"
      },
      {
        "action_category": "waterline_interview_collection",
        "label": "《水位线》访谈采集",
        "events": 15,
        "event_share": 0.075,
        "days_covered": 14,
        "day_coverage": 0.35,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 2,
        "days": "1 2 7 11 14 15 17 18 20 21 24 27 29 34"
      },
      {
        "action_category": "commercial_writing_delivery",
        "label": "商业写作/外部交付",
        "events": 12,
        "event_share": 0.06,
        "days_covered": 12,
        "day_coverage": 0.3,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 5,
        "days": "1 2 3 6 9 12 13 14 15 16 19 30"
      },
      {
        "action_category": "other",
        "label": "其他",
        "events": 12,
        "event_share": 0.06,
        "days_covered": 11,
        "day_coverage": 0.275,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 4,
        "days": "4 5 6 7 20 22 25 30 34 36 37"
      },
      {
        "action_category": "attic_audio_space_setup",
        "label": "阁楼录音空间/隔音设备",
        "events": 5,
        "event_share": 0.025,
        "days_covered": 5,
        "day_coverage": 0.125,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "1 4 27 28 40"
      },
      {
        "action_category": "xiaobei_cafe_copy_exchange",
        "label": "小贝/咖啡店文案互惠",
        "events": 4,
        "event_share": 0.02,
        "days_covered": 4,
        "day_coverage": 0.1,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 1,
        "days": "13 33 36 39"
      },
      {
        "action_category": "errand_preparation",
        "label": "采购/出行/访谈准备",
        "events": 3,
        "event_share": 0.015,
        "days_covered": 3,
        "day_coverage": 0.075,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 1,
        "days": "3 17 26"
      }
    ],
    "window_metrics": [
      {
        "window_end_day": 6,
        "recent_event_repetition_rate": 0.48,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 10,
        "repeated_category_count": 5,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_funding_admin",
          "waterline_interview_collection"
        ]
      },
      {
        "window_end_day": 7,
        "recent_event_repetition_rate": 0.44,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 9,
        "repeated_category_count": 5,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_funding_admin",
          "waterline_interview_collection"
        ]
      },
      {
        "window_end_day": 8,
        "recent_event_repetition_rate": 0.84,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 9,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 10,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 11,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 12,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 13,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.5455,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 14,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.5455,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 15,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.5455,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 16,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.5455,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 17,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 18,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 19,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 20,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 21,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 22,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 23,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 24,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 25,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 26,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 27,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 28,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 29,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 30,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9091,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 31,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 32,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 33,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 34,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 35,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 36,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 37,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 38,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 39,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 40,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      }
    ],
    "max_days": 40
  }
]


==> anc/supplement/doubao_temperature_probe/doubao/action_category_counts_40d.csv <==
action_category,label,events,event_share,days_covered,day_coverage,max_events_in_one_day,max_consecutive_days_present,days
waterline_processing_archive,《水位线》素材处理/归档/转写,45,0.225,31,0.775,3,14,3 4 5 6 7 8 9 10 11 12 13 14 15 16 18 22 23 24 26 27 28 29 31 32 33 35 36 37 38 39 40
father_family_care,父母/父亲照护与陪伴,42,0.21,36,0.9,2,23,1 2 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 28 29 31 32 33 34 35 37 38 39 40
health_core_training,游泳/腰部核心训练,24,0.12,23,0.575,2,7,3 8 9 10 11 12 13 14 18 20 21 24 25 28 29 32 33 34 35 36 37 39 40
waterline_funding_admin,《水位线》资助/项目管理,19,0.095,18,0.45,2,6,1 3 4 7 8 17 18 19 22 25 27 30 31 32 33 34 35 38
chen_du_game_material,陈渡/游戏素材沟通,19,0.095,18,0.45,2,8,2 10 15 16 17 19 20 21 22 23 24 25 26 28 29 30 37 38
waterline_interview_collection,《水位线》访谈采集,15,0.075,14,0.35,2,2,1 2 7 11 14 15 17 18 20 21 24 27 29 34
commercial_writing_delivery,商业写作/外部交付,12,0.06,12,0.3,1,5,1 2 3 6 9 12 13 14 15 16 19 30
other,其他,12,0.06,11,0.275,2,4,4 5 6 7 20 22 25 30 34 36 37
attic_audio_space_setup,阁楼录音空间/隔音设备,5,0.025,5,0.125,1,2,1 4 27 28 40
xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,4,0.02,4,0.1,1,1,13 33 36 39
errand_preparation,采购/出行/访谈准备,3,0.015,3,0.075,1,1,3 17 26


==> anc/supplement/doubao_temperature_probe/doubao/action_only_events_40d.csv <==
day,event_index,event_type,action_category,action_category_label,title,action,estimated_tokens
1,1,work,commercial_writing_delivery,商业写作/外部交付,修改《回声巷》角色背叛线脚本,坐在书桌前用草稿纸梳理角色动机逻辑，调整三段对话内容，导出修改版文档发给客户,145
1,2,family,father_family_care,父母/父亲照护与陪伴,去父母家陪父亲复健散步,,112
1,3,work,waterline_interview_collection,《水位线》访谈采集,和良渚社区展览的对接人碰口述史素材,在楼下咖啡店靠窗位坐，听对接人放了三段老人的搬迁采访录音，划了需要重点呈现的内容,161
1,4,creative_project,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈关于《水位线》样章的回复,坐在沙发上逐字看赵澈的修改意见，标记了需要补充的访谈细节,127
1,5,relationship,attic_audio_space_setup,阁楼录音空间/隔音设备,回听陈渡之前发的长语音,靠在床头重听了一遍他说七月来杭州的语音，顺手量了阁楼的空闲区域尺寸,142
2,1,work,commercial_writing_delivery,商业写作/外部交付,跟进《回声巷》修改反馈,给客户发消息确认脚本是否符合要求，同步整理修改记录存档,104
2,2,errand,father_family_care,父母/父亲照护与陪伴,买阁楼置物架并给父母送护膝,去家居店挑了承重合适的简易置物架，顺路买了保暖护膝送到父母家,144
2,3,work,waterline_interview_collection,《水位线》访谈采集,整理良渚展览口述史素材,坐在书桌前逐句转写采访录音，标记出适合放在展览里的片段,126
2,4,creative_project,waterline_interview_collection,《水位线》访谈采集,去余杭塘河边踩点,沿着河边慢走，观察路人活动的区域，拍了几处适合做访谈的安静角落,149
2,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,收到陈渡发的游戏demo,下载了demo试玩了二十分钟，给他回了三条短语音说玩后感,115
3,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,转写良渚展览剩余口述史录音,坐在书桌前边听录音边打字，每坐四十分钟就站着拉伸两分钟,142
3,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,联系《水位线》受访者确认访谈时间,给赵澈给的两位老杭州联系人分别打了电话，客气说明访谈来意,133
3,3,health,health_core_training,游泳/腰部核心训练,跟着视频做核心训练,铺了瑜伽垫在客厅，跟着康复视频做平板支撑和臀桥动作,122
3,4,work,commercial_writing_delivery,商业写作/外部交付,收到《回声巷》客户确认回复,点开客户发来的消息，确认修改版脚本通过，同步发了收款申请,133
3,5,leisure,errand_preparation,采购/出行/访谈准备,整理书架翻到旧杭州地图,整理顶层书架的旧书时翻出了本科时买的1998年版杭州城区地图,137
4,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,搭良渚展览动线脚本框架,坐在书桌前用草稿纸画参观动线节点，对应匹配口述史片段,124
4,2,relationship,father_family_care,父母/父亲照护与陪伴,在咖啡店偶遇吕青,坐在靠窗位整理访谈提纲，吕青过来拼桌聊了父亲复健的注意事项,135
4,3,health,other,其他,做核心康复训练,在客厅铺瑜伽垫，跟着视频做平板支撑和侧腰拉伸,100
4,4,creative_project,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈的评审通知,点开微信消息，赵澈说《水位线》样章下周五走基金会内部初评,124
4,5,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,整理阁楼杂物腾空间,搬了阁楼堆的旧纸箱和闲置书，清空了放置物架的区域,116
5,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,补完良渚展览脚本节点说明,对着之前搭的动线框架，给每个参观节点写引导语和口述史片段的呈现说明,138
5,2,family,father_family_care,父母/父亲照护与陪伴,给母亲打电话说吕青要来的事,拨通母亲微信语音，告知吕青周末带孩子去家里看父亲,133
5,3,health,other,其他,做核心康复训练,铺瑜伽垫做平板支撑、臀桥和侧腰拉伸，每组比昨天多坚持十秒,118
5,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理周四《水位线》访谈材料,把旧地图、录音笔、访谈提纲、折叠垫和保温杯都装进帆布包，录音笔充好电,139
5,5,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,接收并安装阁楼置物架,接到快递电话下楼取件，搬到阁楼按照说明书组装置物架，把录音设备都摆上去,156
6,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,完成《水位线》第一位受访者访谈,提前十五分钟到河边廊架铺好折叠垫，给老人递了热水，对着旧地图提问录音,163
6,2,family,father_family_care,父母/父亲照护与陪伴,带酱鸭去父母家陪父亲复健,顺路买了父亲爱吃的酱鸭，陪他在小区里走了二十分钟，吃饭时聊了下午访谈的老人的事,151
6,3,health,other,其他,做核心康复训练,回家铺瑜伽垫做平板支撑、臀桥，每组比之前多坚持了十五秒,114
6,4,work,commercial_writing_delivery,商业写作/外部交付,给良渚展览对接人发脚本初稿,把之前写好的动线脚本和标注的疑问整理成文档，发给对接人,124
6,5,relationship,waterline_processing_archive,《水位线》素材处理/归档/转写,和陈渡聊阁楼录音角的事,拍了一张摆好设备的置物架照片发给陈渡，说录音角弄好了,136
7,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,转写《水位线》第一位受访者录音,坐在阁楼录音角边听录音边打字，标注老人提到的方言俚语,137
7,2,family,father_family_care,父母/父亲照护与陪伴,到父母家陪吕青和父亲见面,先到父母家收拾了水果，等吕青带孩子过来，一起陪父亲唠家常,146
7,3,health,other,其他,做核心康复训练,回家铺瑜伽垫做平板支撑、臀桥，加了一组侧平板训练,107
7,4,creative_project,waterline_interview_collection,《水位线》访谈采集,联系《水位线》年轻受访者,给在杭州长大的95后网友发私信，说明访谈来意和时长,128
7,5,work,waterline_funding_admin,《水位线》资助/项目管理,收到《回声巷》项目款项,收到银行到账提醒，核对金额后给客户发了感谢消息,132
8,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理《水位线》受访者转写稿,她到楼下小贝的咖啡店坐靠窗位，补完第一位受访者的剩余转写内容,126
8,2,family,father_family_care,父母/父亲照护与陪伴,陪父亲做复健散步,带了父亲爱吃的酱鸭去父母家，陪他绕小区慢走了两圈,129
8,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,完成第二位老年受访者访谈,在阁楼录音角接待了住在三墩的72岁受访者张阿婆，聊了两个小时余杭塘河的旧往事,149
8,4,health,health_core_training,游泳/腰部核心训练,做核心训练缓解腰疾,跟着教程做完40分钟核心训练，中途每十分钟歇一次揉腰,110
8,5,work,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈的初评通知,微信收到赵澈的消息，说《水位线》样章通过初审，下周五要去基金会做8分钟路演,118
9,1,work,commercial_writing_delivery,商业写作/外部交付,修改良渚社区展览脚本,对照对接人反馈把三段口述史各缩减了两百字，调整了动线引导语的表述,151
9,2,family,father_family_care,父母/父亲照护与陪伴,给父亲买防滑软底鞋,在购物平台选了鞋底带纹路的加绒软底鞋，填了父母家的收货地址,124
9,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理张阿婆的访谈录音,边听录音边转写，把提到的河埠头淘米、发大水漫进厨房的细节标了高亮,147
9,4,health,health_core_training,游泳/腰部核心训练,完成核心训练,先给腰敷了十五分钟暖水袋，再跟着教程做完40分钟核心训练,109
9,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,搭《水位线》初评PPT框架,列了PPT的五个板块，把现有案例和访谈片段对应填进了对应板块,128
10,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,找朋友要余杭塘河水文图,给档案馆的旧友发微信询问历年水位记录，对方半小时后就发来了扫描件,121
10,2,family,father_family_care,父母/父亲照护与陪伴,送草莓去父母家陪复健,拎了刚买的奶油草莓去父母家，陪父亲绕小区走了两圈半,139
10,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,完成张阿婆访谈转写,把剩下的三分之一录音转写完毕，给所有故事点加了分类标签,121
10,4,health,health_core_training,游泳/腰部核心训练,完成日常核心训练,先热敷腰部十五分钟，再跟着教程做完40分钟核心训练,111
10,5,work,chen_du_game_material,陈渡/游戏素材沟通,收到良渚展览修改稿确认,收到良渚对接人的微信说修改稿通过，顺便回了陈渡下午发来的语音,142
11,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,填完《水位线》初评PPT内容,把访谈故事和水文图放进预设板块，对着计时器练了两遍8分钟路演,124
11,2,family,father_family_care,父母/父亲照护与陪伴,给父亲送防滑软底鞋,取了快递直接去父母家，帮父亲试穿新鞋，陪他在楼道走了半圈,125
11,3,work,waterline_processing_archive,《水位线》素材处理/归档/转写,整理良渚展览终稿素材,核对三段口述史的地名和时间节点，补了三个老建筑的背景注释,109
11,4,health,health_core_training,游泳/腰部核心训练,完成日常核心训练,先热敷腰部十五分钟，按教程做完40分钟训练，平板支撑多撑了十秒,101
11,5,creative_project,waterline_interview_collection,《水位线》访谈采集,调整年轻受访者访谈时间,接到受访者微信说下周二要加班，协商后把访谈改到下周四下午,124
12,1,family,father_family_care,父母/父亲照护与陪伴,陪父亲穿新鞋复健散步,到父母家带父亲穿新防滑鞋绕小区走了三圈,115
12,2,family,father_family_care,父母/父亲照护与陪伴,带父母做常规体检,陪二老到吕青所在的社区医院做年度常规体检,104
12,3,work,commercial_writing_delivery,商业写作/外部交付,整理良渚展览终稿,补完展览动线的最后两段引导说明，核对了所有注释,112
12,4,health,health_core_training,游泳/腰部核心训练,完成日常核心训练,先热敷腰部十五分钟，做完40分钟训练，平板支撑撑了50秒,90
12,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,找吕青预演路演,给吕青发了PPT，对着语音练了一遍8分钟路演,107
13,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,修改《水位线》初评PPT,把张阿婆讲的河埠头淘米故事放到PPT开头，调整了讲稿的口语化表述,129
13,2,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,帮小贝整理旧书展传单,下楼买咖啡时顺手帮小贝整理了堆在门口的社区旧书展传单,131
13,3,work,commercial_writing_delivery,商业写作/外部交付,确认良渚展览老地名信息,给良渚对接人发微信询问之前待定的老地名现用名，顺便发了终稿的预览版,132
13,4,health,health_core_training,游泳/腰部核心训练,完成日常核心训练,先热敷腰部十五分钟，做完40分钟核心训练，平板支撑顺利撑了一分钟,104
13,5,relationship,father_family_care,父母/父亲照护与陪伴,收到陈渡来杭的消息,跟父亲通完电话确认他新鞋穿着习惯，转头收到陈渡的微信说下周三来杭州对接项目,116
14,1,work,commercial_writing_delivery,商业写作/外部交付,完成良渚展览终稿交付,把核对好的老地名补进终稿，附带修改说明一起发给对接人,113
14,2,family,father_family_care,父母/父亲照护与陪伴,送体检回执陪父亲复健,带了社区医院开的体检回执去父母家，陪父亲绕小区走了三圈,120
14,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,给赵澈发路演PPT预览,把调整好的《水位线》初评PPT发给赵澈，询问有没有需要提前调整的方向,127
14,4,health,health_core_training,游泳/腰部核心训练,完成核心训练加侧平板动作,先热敷腰部十五分钟，做完40分钟常规训练，加了两组各20秒的侧平板支撑,110
14,5,relationship,waterline_interview_collection,《水位线》访谈采集,确认下周四访谈和周三聚餐预约,给年轻受访者发了下周四访谈的时间确认消息，顺便预约了周三和陈渡吃饭的杭帮菜餐厅,122
15,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,调整《水位线》初评PPT,补充1-3月受访者访谈排期表，标注已确认的3位受访人联系方式,115
15,2,work,commercial_writing_delivery,商业写作/外部交付,确认良渚展览脚本终稿,对接人发来确认消息，她同步整理发票申请材料,100
15,3,family,father_family_care,父母/父亲照护与陪伴,去父母家吃午饭,带了提前炖好的梅干菜烧肉，陪父亲沿小区外步道走了二十分钟,123
15,4,errand,waterline_interview_collection,《水位线》访谈采集,和咖啡店小贝确认访谈借位,点了热美式，和小贝说后续可能带受访者来店里做访谈,120
15,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,整理陈渡来杭的聚餐备选,列了三家杭帮菜馆的地址和招牌菜，发消息问他有没有忌口,106
16,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理《水位线》访谈素材,给2份已转写的录音稿标注核心记忆点，补充场景备注,111
16,2,relationship,chen_du_game_material,陈渡/游戏素材沟通,和陈渡确认聚餐安排,收到陈渡回讯说不吃香菜，敲定了离他住的酒店近的杭帮菜馆,107
16,3,health,father_family_care,父母/父亲照护与陪伴,腰部理疗复健,热敷后腰20分钟，做了1分钟平板支撑加两组侧平板,106
16,4,errand,father_family_care,父母/父亲照护与陪伴,给受访者寄访谈伴手礼,装了两罐自家母亲腌的萝卜和打印好的访谈告知书，寄给18号要见的年轻受访者,120
16,5,work,commercial_writing_delivery,商业写作/外部交付,打印良渚展览脚本,把终稿脚本按动线顺序排版，打印装订了3份,107
17,1,creative_project,waterline_interview_collection,《水位线》访谈采集,确认明日访谈安排,给18号的年轻受访者发消息，询问伴手礼是否收到，确认访谈时间,108
17,2,errand,errand_preparation,采购/出行/访谈准备,购买打印机墨囊,到小区门口的文具店，选了适配型号的黑色墨囊,109
17,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲复健散步,带糖炒栗子去父母家，陪父亲沿西溪步道走了二十五分钟,126
17,4,reflection,waterline_funding_admin,《水位线》资助/项目管理,等待赵澈反馈调整状态,反复刷新微信和邮箱没收到回复，整理了三层书架平复情绪,113
17,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,和陈渡共进杭帮菜,赴预约好的杭帮菜馆，和陈渡吃晚饭，聊了工作近况与《回声巷》后续合作,127
18,1,health,health_core_training,游泳/腰部核心训练,完成腰部核心训练,热敷后腰后做1分钟平板支撑加两组侧平板,98
18,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,准备《水位线》访谈物料,梳理访谈提纲，调试录音笔和手机双录音设备,99
18,3,creative_project,waterline_interview_collection,《水位线》访谈采集,《水位线》年轻受访者访谈,在咖啡店靠窗位和受访者聊了一个半小时运河相关记忆,129
18,4,creative_project,waterline_funding_admin,《水位线》资助/项目管理,问询赵澈初评反馈,给赵澈发消息询问样章是否符合初评要求，附礼貌问候,101
18,5,family,father_family_care,父母/父亲照护与陪伴,给父母送防滑鞋垫,顺路去父母家送鞋垫，陪父亲坐了半小时看老照片,126
19,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈初评反馈,收到赵澈消息说样章符合要求，提醒她提前十分钟到会场,98
19,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,完成《水位线》基金会初评,按要求完成8分钟汇报，回答了评委三个关于样本覆盖的问题,99
19,3,work,commercial_writing_delivery,商业写作/外部交付,交付良渚展览材料,带打印好的脚本和发票到良渚项目对接处，和对方核对内容,93
19,4,family,father_family_care,父母/父亲照护与陪伴,到父母家取体检报告,带了份糖炒栗子过去，听母亲念叨父亲最近偷偷吃腌菜,116
19,5,reflection,chen_du_game_material,陈渡/游戏素材沟通,梳理近期事务进度,在笔记本上列了已完成和待办事项，给陈渡发消息问剧本需求,100
20,1,creative_project,waterline_interview_collection,《水位线》访谈采集,整理《水位线》访谈录音,逐句听昨日年轻受访者的录音，标注运河夜泳、码头搬货等核心记忆点,118
20,2,health,health_core_training,游泳/腰部核心训练,完成腰部核心训练,热敷后腰后做1分钟平板支撑、两组侧平板，额外加5分钟猫牛式拉伸,115
20,3,creative_project,other,其他,联系运河老商户受访者,托之前的老年受访者牵线，给开了三十年杂货铺的张阿姨打邀约电话,127
20,4,work,chen_du_game_material,陈渡/游戏素材沟通,收到陈渡的剧本需求,查收陈渡发来的悬疑支线需求文档，快速扫了下字数和交付周期,115
20,5,leisure,father_family_care,父母/父亲照护与陪伴,做饭核对月度账目,用母亲给的冬笋做了冬笋烧肉，吃完边擦桌子边核对本月支出票据,131
21,1,work,chen_du_game_material,陈渡/游戏素材沟通,回复陈渡剧本承接意向,整理下周日程表后给陈渡发消息，报出悬疑支线的报价和交付周期,108
21,2,health,health_core_training,游泳/腰部核心训练,完成腰部核心训练,热敷后腰后做1分10秒平板支撑、两组侧平板加猫牛式拉伸,112
21,3,creative_project,chen_du_game_material,陈渡/游戏素材沟通,运河杂货铺踩点,坐公交到运河边的张阿姨杂货铺，没进门只在周边转了半小时记录环境,129
21,4,family,father_family_care,父母/父亲照护与陪伴,给父母送低盐酱菜,带了提前买的无添加低盐酱菜到父母家，陪父亲沿小区步道走了20分钟,140
21,5,creative_project,waterline_interview_collection,《水位线》访谈采集,给受访者发访谈核对稿,把上周年轻受访者的访谈转写稿整理好，标出待确认的方言细节发过去,111
22,1,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,采购阁楼录音角用品,她去附近家居店买了可移动隔音棉和折叠小方桌,111
22,2,creative_project,other,其他,确认张阿姨访谈细节,她给运河杂货铺张阿姨打了电话，确认下周三下午的访谈时间,122
22,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲复健散步,她去父母家陪父亲沿小区步道走了二十分钟,125
22,4,work,waterline_funding_admin,《水位线》资助/项目管理,收到良渚展览项目首款,她查账确认良渚社区展览的首款已经到账，顺手记了账,113
22,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,收到陈渡的支线调整意见,她收到陈渡发来的3条语音，说悬疑支线要加一段玩家自选的隐藏分支,117
23,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,评估悬疑支线修改工作量,她看完陈渡发的需求文档，逐条核对新增分支的节点设计,113
23,2,errand,father_family_care,父母/父亲照护与陪伴,给父亲买低盐酱菜,她路过小区门口超市，选了父亲指定的什锦低盐酱菜,115
23,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,安装阁楼录音角设备,她把折叠桌搬上阁楼，往墙面贴之前买的隔音棉,124
23,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理《水位线》已有访谈录音,她下楼到小贝的咖啡店，坐在靠窗位把3份录音的核心信息做了标注,140
23,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,给陈渡回复调整后的报价,她把调整后的报价文档发给陈渡，附了工作量明细说明,100
24,1,family,father_family_care,父母/父亲照护与陪伴,给父母送低盐酱菜,她拎着酱菜和桂花糕去父母家，陪父亲在楼下走了十五分钟,134
24,2,work,chen_du_game_material,陈渡/游戏素材沟通,补传报价修改规则说明,她整理了之前报价里没写清楚的修改次数规则，单独列了文档发给陈渡,108
24,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,核对《水位线》访谈转录稿,她在阁楼录音角整理之前3份访谈的转录稿，逐段对照录音,142
24,4,errand,waterline_interview_collection,《水位线》访谈采集,和小贝确认访谈借位细节,她下楼到咖啡店，和小贝确认之后如果受访者不方便去阁楼，能不能借靠窗的空位做访谈,146
24,5,health,health_core_training,游泳/腰部核心训练,做核心训练养护腰椎,她跟着视频做了15分钟核心训练，平板支撑撑了1分15秒,108
25,1,creative_project,other,其他,确认受访者回访时间,她给之前3位《水位线》受访者发了微信，确认3月底回访的意向,112
25,2,errand,chen_du_game_material,陈渡/游戏素材沟通,踩点运河杂货铺位置,她坐公交到运河边，找到张阿姨的杂货铺，在门口观察了十分钟周边环境,127
25,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,收到《水位线》初评通过通知,她收到赵澈发来的微信，说基金会初评已经通过，两周后公示结束就走拨款流程,119
25,4,relationship,father_family_care,父母/父亲照护与陪伴,和吕青约饭聊体检后续,她和吕青在小区附近的杭帮菜馆吃饭，聊父亲血脂高的饮食注意事项,134
25,5,health,health_core_training,游泳/腰部核心训练,调整核心训练强度,她按之前的计划把平板支撑降到1分钟，做了12分钟低强度核心训练,102
26,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,细化张阿姨访谈提纲,她对着之前整理的核心信息表，补充了3个关于运河摊位变迁的问题,111
26,2,errand,errand_preparation,采购/出行/访谈准备,准备访谈小礼物,她烤了20块低糖曲奇，装在牛皮纸小盒子里,101
26,3,family,father_family_care,父母/父亲照护与陪伴,给父亲做清蒸鲈鱼,她拎着提前买的鲈鱼去父母家，按吕青给的菜谱做了清蒸鲈鱼,125
26,4,errand,father_family_care,父母/父亲照护与陪伴,买墙面专用胶水,她从父母家回来顺路去建材店，选了一罐低味的墙面专用胶水,121
26,5,work,chen_du_game_material,陈渡/游戏素材沟通,收到悬疑支线报价通过通知,她收到陈渡发来的消息，说团队已经通过报价，合同下周发过来,113
27,1,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,补粘阁楼隔音棉,她用新买的低味胶水把阁楼上翘的三块隔音棉重新贴牢。,116
27,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,最终调整张阿姨访谈提纲,她对照初评评委的补充要求，把提纲里的产业相关问题再简化表述。,109
27,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,核对《水位线》访谈转写稿,她到楼下咖啡店靠窗位，逐字核对第三位受访者的转写稿。,134
27,4,creative_project,waterline_interview_collection,《水位线》访谈采集,给年轻受访者发回访提醒,她给之前没回消息的年轻受访者补发了一条微信，提醒3月底回访的事。,105
27,5,creative_project,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈的评审补充说明,她收到赵澈发来的文档，里面是基金会评审对产业样本的具体打分维度。,121
28,1,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,检查阁楼隔音棉散味情况,她上楼打开阁楼门通风，凑近墙面闻胶水味道。,105
28,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理张阿姨访谈物料,她把打印好的访谈提纲、录音笔、曲奇礼物都放进帆布包。,110
28,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲去运河边散步,她陪父亲坐公交到运河边，沿步道慢走了半小时。,122
28,4,work,chen_du_game_material,陈渡/游戏素材沟通,收到悬疑支线合同初稿,她查收陈渡发来的合同文档，逐条核对费用和交付条款。,107
28,5,health,health_core_training,游泳/腰部核心训练,做核心训练养护腰椎,她跟着视频做了12分钟低强度核心训练，平板支撑保持1分钟。,108
29,1,work,chen_du_game_material,陈渡/游戏素材沟通,协商陈渡外包项目合同,标注合同里延期赔付条款，发消息和陈渡确认交付时间延后3天,98
29,2,creative_project,waterline_interview_collection,《水位线》访谈采集,确认访谈场地,给小贝发消息，说下周三下午2点到4点借靠窗位做访谈,106
29,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲复健散步,带了两条清蒸鲈鱼去父母家，陪父亲在小区走了两圈,135
29,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理《水位线》访谈素材,把之前三位受访者的转写稿按运河变迁时间线排序,115
29,5,health,health_core_training,游泳/腰部核心训练,做核心训练,热敷腰部15分钟，做了1分钟平板支撑和三组臀桥,89
30,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,收到《水位线》资助公示通知,刷到基金会公众号的公示名单，自己的项目排在第三,104
30,2,work,commercial_writing_delivery,商业写作/外部交付,取良渚展览物料收垫付款,去打印店取装订好的口述史脚本和动线图，找展览负责人报销200元垫付款,109
30,3,relationship,other,其他,陪吕青逛旧书市,和吕青在玉皇山旧书市逛了一个半小时，淘到一张1987年的杭州城区街巷地图,122
30,4,creative_project,other,其他,确认张阿姨访谈时间,给运河杂货铺张阿姨打了电话，再次确认下周三下午2点的访谈,117
30,5,work,chen_du_game_material,陈渡/游戏素材沟通,寄陈渡的项目合同,把签好字的合同装进快递袋，叫了上门取件寄去上海,110
31,1,family,father_family_care,父母/父亲照护与陪伴,送低糖糖蒜到父母家,拎着提前买的低糖糖蒜上门，给母亲看低盐酱菜配料表,143
31,2,family,father_family_care,父母/父亲照护与陪伴,陪父亲复健散步,陪父亲沿小区外河道走了二十分钟，中途歇了两次,115
31,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,扫描旧地图进素材库,把淘来的1987年杭州街巷旧地图逐页扫描，按区域命名归档,110
31,4,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,准备访谈谢礼并核对物料,去老字号买了两盒桂花糕，核对录音笔、移动硬盘等访谈物料,122
31,5,work,waterline_funding_admin,《水位线》资助/项目管理,跟进合同与拨款进度,发消息问陈渡是否收到合同，翻基金会公示找拨款对接人,114
32,1,work,waterline_funding_admin,《水位线》资助/项目管理,对接项目进度,发消息给赵澈问拨款对接人，查陈渡项目首款到账情况,90
32,2,family,father_family_care,父母/父亲照护与陪伴,带鲈鱼去父母家陪餐,拎着处理好的鲈鱼上门，和母亲一起蒸了鱼吃饭,120
32,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理阁楼访谈角,把录音笔、移动硬盘、访谈素材都归置到阁楼书架,107
32,4,relationship,father_family_care,父母/父亲照护与陪伴,和吕青通语音电话,接了吕青的语音，聊了半小时父亲的饮食控制和项目进展,104
32,5,health,health_core_training,游泳/腰部核心训练,完成核心训练,做了一组核心激活，完成1分05秒平板支撑，热敷腰部,86
33,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,对接《水位线》拨款材料,给基金会对接人打了十分钟电话，逐条记需提交的材料,104
33,2,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,给小贝送桂花糕确认场地,拎着提前买的桂花糕到楼下咖啡店，和小贝核对周三访谈的靠窗位,127
33,3,work,waterline_processing_archive,《水位线》素材处理/归档/转写,梳理陈渡外包项目框架,拿出纸笔先画角色关系图，列好隐藏分支的核心触发节点,105
33,4,leisure,father_family_care,父母/父亲照护与陪伴,运河边散步踩点,沿着家附近的运河步道走了半小时，拍了两张杂货铺附近的旧巷照片,123
33,5,health,health_core_training,游泳/腰部核心训练,完成核心训练核对物料,做了核心激活，完成1分07秒平板支撑，热敷后核对周三访谈的物料,117
34,1,creative_project,waterline_interview_collection,《水位线》访谈采集,提前到咖啡店做访谈准备,提前十分钟到咖啡店，摆好1987年旧地图、录音笔和移动硬盘,117
34,2,creative_project,other,其他,访谈运河杂货铺张阿姨,对照旧地图聊老码头变迁，引导张阿姨讲杂货铺三十年的经营细节,129
34,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,联系赵澈确认盖章流程,发消息给赵澈，询问资助材料盖章的对接部门,96
34,4,family,father_family_care,父母/父亲照护与陪伴,去父母家陪吃晚饭,拎着之前答应的低盐鱼干上门，和母亲一起做了家常饭,117
34,5,health,health_core_training,游泳/腰部核心训练,完成核心训练整理访谈素材,做了核心激活，完成1分07秒平板支撑，给访谈录音改文件名归档,109
35,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,确认盖章流程整理材料清单,发消息给赵澈拿到盖章对接要求，对照之前的材料清单逐一标记待补项,108
35,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,转写张阿姨访谈录音,边放录音边逐句转写，每半小时起身活动五分钟,110
35,3,health,health_core_training,游泳/腰部核心训练,去游泳馆体验年卡,带泳衣去家附近的社区游泳馆，试游了20分钟蛙泳,97
35,4,family,father_family_care,父母/父亲照护与陪伴,陪父亲复健散步,吃完晚饭陪父亲沿小区外河道走了二十五分钟，中途歇了一次,122
35,5,health,health_core_training,游泳/腰部核心训练,完成核心训练收尾转写,做了核心激活，完成1分10秒平板支撑，热敷后补完最后20%录音转写,109
36,1,errand,other,其他,去社区服务中心问盖章要求,带拨款申请材料到社区服务中心，找工作人员核对盖章所需证明,116
36,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,核对陈渡项目的冲突节点,把画好的隐藏分支时间线拍给陈渡，问他冲突点的逻辑是否符合游戏设定,114
36,3,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,和吕青吃简餐敲定踩点时间,约吕青到楼下咖啡店吃金枪鱼三明治，聊周末去运河踩点的路线,148
36,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,归档张阿姨的访谈素材,把张阿姨的12张老照片按时间排序，和转写稿里的对应内容做链接标注,131
36,5,health,health_core_training,游泳/腰部核心训练,完成核心训练挑薄荷糖,做了核心激活，完成1分12秒平板支撑，热敷后在电商平台搜老式薄荷糖,148
37,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,跟进陈渡项目时间线反馈,发消息提醒陈渡看之前发的隐藏分支时间线,94
37,2,family,father_family_care,父母/父亲照护与陪伴,送薄荷糖到父母家陪餐,取了刚到的老式薄荷糖，拎着菜到父母家一起做饭,124
37,3,work,chen_du_game_material,陈渡/游戏素材沟通,写陈渡项目隐藏分支剧情,对着之前画的角色关系图，逐段写支线剧情细节,97
37,4,leisure,other,其他,小区步道慢走放松,放下电脑沿着小区外的步道慢走了二十分钟,109
37,5,health,health_core_training,游泳/腰部核心训练,完成核心训练整理待办,做了核心激活，完成1分12秒平板支撑，热敷后腰后列下周待办,118
38,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,核对《水位线》资助申请材料,对照基金会清单清点材料，发现缺居住社区的从业证明,93
38,2,health,waterline_processing_archive,《水位线》素材处理/归档/转写,腰疾复发休整,整理张阿姨访谈录音坐满2小时后腰疼，贴膏药热敷20分钟,111
38,3,family,father_family_care,父母/父亲照护与陪伴,去父母家送酱菜陪父亲散步,取完证明顺路给父母送低盐酱菜，陪父亲绕小区走30分钟,143
38,4,work,chen_du_game_material,陈渡/游戏素材沟通,写陈渡外包项目的隐藏分支剧情,梳理完白天的素材后，写悬疑支线里的旧书店老板隐藏剧情,127
38,5,relationship,waterline_processing_archive,《水位线》素材处理/归档/转写,和吕青确认周日拱宸桥踩点细节,给吕青发微信，说周日想带录音笔，顺便逛附近的旧杂货铺,136
39,1,creative_project,father_family_care,父母/父亲照护与陪伴,完成张阿姨访谈录音转写,边听录音边标注运河码头变迁的关键细节，把父亲提到的号子内容补进素材库,148
39,2,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,下楼喝咖啡找小贝聊线索,点了常喝的美式，小贝主动说上周有熟客聊起运河老船票的事,135
39,3,health,health_core_training,游泳/腰部核心训练,去社区游泳馆游泳,慢悠悠游了1200米，中间歇了三次,114
39,4,work,waterline_processing_archive,《水位线》素材处理/归档/转写,核对陈渡外包项目隐藏分支逻辑,把写好的旧书店老板剧情和主线时间线逐段对照,124
39,5,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,整理周日拱宸桥踩点的物料,检查录音笔电量、充好电，把旧船票、笔记本、水笔都放进帆布包,135
40,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,给陈渡发调整后的支线框架,把改好时间线的旧书店老板剧情导出成PDF发给陈渡，附了三句调整说明,124
40,2,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,收拾阁楼访谈角,整理堆在角落的旧纸箱，擦干净窗边的旧书桌，给台灯换了暖光灯泡,138
40,3,errand,father_family_care,父母/父亲照护与陪伴,去超市采购周日踩点物资,买了两瓶常温矿泉水、两盒低糖绿豆糕，还有父母爱吃的马蹄糕,147
40,4,creative_project,father_family_care,父母/父亲照护与陪伴,整理《水位线》实物素材,把小贝给的旧船票、父亲的工作证、之前淘的旧地图扫描成高清电子版，按时间排序归档,139
40,5,health,health_core_training,游泳/腰部核心训练,完成核心训练,先热敷腰部15分钟，做了三组核心激活，最后做平板支撑,111


==> anc/supplement/doubao_temperature_probe/doubao/action_repetition_metrics_40d.json <==
{
  "model": "doubao",
  "model_dir": "doubao_temperature_probe/doubao",
  "ok": true,
  "days_analyzed": 40,
  "events_analyzed": 200,
  "category_count": 11,
  "top3_event_share": 0.555,
  "top5_event_share": 0.745,
  "mean_recent_5day_event_repetition_rate": 0.9589,
  "min_recent_5day_event_repetition_rate": 0.44,
  "max_recent_5day_event_repetition_rate": 1.0,
  "mean_category_jaccard_vs_prior": 0.7109,
  "first_window_recent_repetition_rate_ge_80pct": 8,
  "first_window_recent_repetition_rate_ge_90pct": 9,
  "category_stats": [
    {
      "action_category": "waterline_processing_archive",
      "label": "《水位线》素材处理/归档/转写",
      "events": 45,
      "event_share": 0.225,
      "days_covered": 31,
      "day_coverage": 0.775,
      "max_events_in_one_day": 3,
      "max_consecutive_days_present": 14,
      "days": "3 4 5 6 7 8 9 10 11 12 13 14 15 16 18 22 23 24 26 27 28 29 31 32 33 35 36 37 38 39 40"
    },
    {
      "action_category": "father_family_care",
      "label": "父母/父亲照护与陪伴",
      "events": 42,
      "event_share": 0.21,
      "days_covered": 36,
      "day_coverage": 0.9,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 23,
      "days": "1 2 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 28 29 31 32 33 34 35 37 38 39 40"
    },
    {
      "action_category": "health_core_training",
      "label": "游泳/腰部核心训练",
      "events": 24,
      "event_share": 0.12,
      "days_covered": 23,
      "day_coverage": 0.575,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 7,
      "days": "3 8 9 10 11 12 13 14 18 20 21 24 25 28 29 32 33 34 35 36 37 39 40"
    },
    {
      "action_category": "waterline_funding_admin",
      "label": "《水位线》资助/项目管理",
      "events": 19,
      "event_share": 0.095,
      "days_covered": 18,
      "day_coverage": 0.45,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 6,
      "days": "1 3 4 7 8 17 18 19 22 25 27 30 31 32 33 34 35 38"
    },
    {
      "action_category": "chen_du_game_material",
      "label": "陈渡/游戏素材沟通",
      "events": 19,
      "event_share": 0.095,
      "days_covered": 18,
      "day_coverage": 0.45,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 8,
      "days": "2 10 15 16 17 19 20 21 22 23 24 25 26 28 29 30 37 38"
    },
    {
      "action_category": "waterline_interview_collection",
      "label": "《水位线》访谈采集",
      "events": 15,
      "event_share": 0.075,
      "days_covered": 14,
      "day_coverage": 0.35,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 2,
      "days": "1 2 7 11 14 15 17 18 20 21 24 27 29 34"
    },
    {
      "action_category": "commercial_writing_delivery",
      "label": "商业写作/外部交付",
      "events": 12,
      "event_share": 0.06,
      "days_covered": 12,
      "day_coverage": 0.3,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 5,
      "days": "1 2 3 6 9 12 13 14 15 16 19 30"
    },
    {
      "action_category": "other",
      "label": "其他",
      "events": 12,
      "event_share": 0.06,
      "days_covered": 11,
      "day_coverage": 0.275,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 4,
      "days": "4 5 6 7 20 22 25 30 34 36 37"
    },
    {
      "action_category": "attic_audio_space_setup",
      "label": "阁楼录音空间/隔音设备",
      "events": 5,
      "event_share": 0.025,
      "days_covered": 5,
      "day_coverage": 0.125,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "1 4 27 28 40"
    },
    {
      "action_category": "xiaobei_cafe_copy_exchange",
      "label": "小贝/咖啡店文案互惠",
      "events": 4,
      "event_share": 0.02,
      "days_covered": 4,
      "day_coverage": 0.1,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 1,
      "days": "13 33 36 39"
    },
    {
      "action_category": "errand_preparation",
      "label": "采购/出行/访谈准备",
      "events": 3,
      "event_share": 0.015,
      "days_covered": 3,
      "day_coverage": 0.075,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 1,
      "days": "3 17 26"
    }
  ],
  "window_metrics": [
    {
      "window_end_day": 6,
      "recent_event_repetition_rate": 0.48,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 10,
      "repeated_category_count": 5,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_funding_admin",
        "waterline_interview_collection"
      ]
    },
    {
      "window_end_day": 7,
      "recent_event_repetition_rate": 0.44,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 9,
      "repeated_category_count": 5,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_funding_admin",
        "waterline_interview_collection"
      ]
    },
    {
      "window_end_day": 8,
      "recent_event_repetition_rate": 0.84,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 9,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 10,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 11,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 12,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 13,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.5455,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 14,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.5455,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 15,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.5455,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 16,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.5455,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 17,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 18,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 19,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 20,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 21,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 22,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 23,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 24,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 25,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 26,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 27,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 28,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 29,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 30,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9091,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 31,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 32,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 33,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 34,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 35,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 36,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 37,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 38,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 39,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 40,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    }
  ],
  "max_days": 40
}


==> anc/supplement/doubao_temperature_probe/doubao/action_repetition_summary_40d.md <==
# Action-Only Repetition Summary, doubao

- Days analyzed: 40
- Events analyzed: 200
- Primary action categories: 11
- Top 3 categories share: 55.5%
- Top 5 categories share: 74.5%
- Mean recent-5-day action repetition rate vs prior history: 95.9%
- First 5-day window with >=80% action-category repetition: day 8
- First 5-day window with >=90% action-category repetition: day 9

## Category Frequency

| category | events | share | days covered | max consecutive days |
|---|---:|---:|---:|---:|
| 《水位线》素材处理/归档/转写 | 45 | 22.5% | 31/40 | 14 |
| 父母/父亲照护与陪伴 | 42 | 21.0% | 36/40 | 23 |
| 游泳/腰部核心训练 | 24 | 12.0% | 23/40 | 7 |
| 《水位线》资助/项目管理 | 19 | 9.5% | 18/40 | 6 |
| 陈渡/游戏素材沟通 | 19 | 9.5% | 18/40 | 8 |
| 《水位线》访谈采集 | 15 | 7.5% | 14/40 | 2 |
| 商业写作/外部交付 | 12 | 6.0% | 12/40 | 5 |
| 其他 | 12 | 6.0% | 11/40 | 4 |
| 阁楼录音空间/隔音设备 | 5 | 2.5% | 5/40 | 2 |
| 小贝/咖啡店文案互惠 | 4 | 2.0% | 4/40 | 1 |
| 采购/出行/访谈准备 | 3 | 1.5% | 3/40 | 1 |


==> anc/supplement/doubao_temperature_probe/manifest.json <==
{
  "run_id": "doubao_temp1_40d_20260625",
  "started_at": "2026-06-26T02:08:17.782040+00:00",
  "days": 40,
  "canon_file": "fixed_complex_persona_canon_withheld",
  "judge_enabled": false,
  "judge_route": "direct:openai",
  "judge_model": "gpt-5.5",
  "generation_temperature": 1.0,
  "targets": [
    {
      "family": "doubao",
      "label": "Doubao / ByteDance Seed",
      "route": "direct:doubao",
      "model": "doubao-seed-2-0-pro-260215",
      "display_model": "Doubao-Seed-2.0-pro"
    }
  ],
  "memory_policy": {
    "daily_events": 5,
    "weekly_compaction_days": 7,
    "monthly_compaction_days": 30,
    "judge_window_days": 5,
    "event_soft_token_target": 200,
    "event_token_fields": [
      "time_slot",
      "event_type",
      "title",
      "action",
      "motivation",
      "friction",
      "outcome",
      "memory_write"
    ],
    "weekly_summary_soft_token_target": 500,
    "lock_threshold": "score >= 3"
  },
  "completed_at": "2026-06-26T02:31:38.318909+00:00",
  "summaries": [
    {
      "days_generated": 40,
      "events_generated": 200,
      "weekly_summaries": 5,
      "monthly_summaries": 2,
      "judgments": 0,
      "max_score": 0,
      "first_repetition_day": null,
      "first_lock_day": null,
      "locked": false,
      "target": {
        "family": "doubao",
        "label": "Doubao / ByteDance Seed",
        "route": "direct:doubao",
        "model": "doubao-seed-2-0-pro-260215",
        "display_model": "Doubao-Seed-2.0-pro"
      },
      "judge_enabled": false,
      "judge_route": "direct:openai",
      "judge_model": "gpt-5.5",
      "elapsed_s": 1400.536
    }
  ]
}


==> anc/supplement/doubao_temperature_probe/temperature_comparison_doubao_0p75_vs_1p0.md <==
# Doubao Temperature Comparison: 0.75 vs 1.0

## Setup

This is a one-model temperature comparison for the persona mode-lock case study.

| condition | model | route | days | events/day | daily generation temperature | weekly/monthly compaction temperature | judge |
|---|---|---|---:|---:|---:|---:|---|
| baseline | Doubao-Seed-2.0-pro | direct:doubao | 40 | 5 | 0.75 | 0.2 | disabled |
| test | Doubao-Seed-2.0-pro | direct:doubao | 40 | 5 | 1.0 | 0.2 | disabled |

The evaluation uses the same action-only taxonomy and rolling 5-day repetition metric as the 8-model comparison. A recent event is counted as repeated if its action category has appeared in prior history.

## Main Result

Raising daily generation temperature from 0.75 to 1.0 did not reduce action-channel mode-lock. The 40-day mean 5-day repetition rate stayed essentially unchanged, and the first high-repetition windows appeared earlier under temperature 1.0.

| metric | temp 0.75 | temp 1.0 | change |
|---|---:|---:|---:|
| days analyzed | 40 | 40 | 0 |
| events analyzed | 200 | 200 | 0 |
| action category count | 11 | 11 | 0 |
| top 3 category share | 55.5% | 55.5% | 0.0 pp |
| top 5 category share | 72.5% | 74.5% | +2.0 pp |
| mean 5-day action repetition | 96.0% | 95.9% | -0.1 pp |
| mean category Jaccard vs prior | 68.7% | 71.1% | +2.4 pp |
| first >=80% 5-day repetition | day 9 | day 8 | -1 day |
| first >=90% 5-day repetition | day 11 | day 9 | -2 days |

## Strictness Variants

The same pattern holds under stricter definitions. Temperature 1.0 does not push the repetition onset later.

| variant | temp 0.75 mean | temp 0.75 first >=80 | temp 0.75 first >=90 | temp 1.0 mean | temp 1.0 first >=80 | temp 1.0 first >=90 |
|---|---:|---:|---:|---:|---:|---:|
| original | 96.0% | day 9 | day 11 | 95.9% | day 8 | day 9 |
| no_other | 96.6% | day 8 | day 11 | 96.8% | day 8 | day 8 |
| prior_events >= 2 | 86.9% | day 11 | day 13 | 88.9% | day 9 | day 13 |
| prior_days >= 2 | 86.9% | day 11 | day 13 | 88.9% | day 9 | day 13 |
| prior_events >= 3 | 80.0% | day 14 | day 14 | 81.7% | day 11 | day 14 |

## Category Distribution Shift

The main effect of higher temperature is not a broader action repertoire. Both runs used 11 primary action categories across 200 events. The visible difference is a redistribution of category weights.

| category | temp 0.75 events | temp 0.75 days covered | temp 1.0 events | temp 1.0 days covered | observation |
|---|---:|---:|---:|---:|---|
| 父母/父亲照护与陪伴 | 63 | 38/40 | 42 | 36/40 | Still highly persistent, but less dominant by event count. |
| 《水位线》素材处理/归档/转写 | 27 | 21/40 | 45 | 31/40 | Becomes the top action channel under temp 1.0. |
| 游泳/腰部核心训练 | 21 | 21/40 | 24 | 23/40 | Slightly more frequent and persistent. |
| 《水位线》资助/项目管理 | 16 | 15/40 | 19 | 18/40 | Slightly more frequent. |
| 陈渡/游戏素材沟通 | 18 | 16/40 | 19 | 18/40 | Similar frequency, broader day coverage. |
| 《水位线》访谈采集 | 3 | 3/40 | 15 | 14/40 | Substantially more active under temp 1.0. |
| 小贝/咖啡店文案互惠 | 12 | 11/40 | 4 | 4/40 | Much less frequent under temp 1.0. |

## Interpretation

Temperature 1.0 appears to increase local variation and alter which canonical threads dominate, but it does not expand the behavioral repertoire at the action-channel level. The model still closes over the same small set of semantically recurring action types.

The strongest paper-safe interpretation is:

> Increasing sampling temperature from 0.75 to 1.0 did not mitigate action-channel mode-lock in this Doubao run. It shifted the dominant channels, but the generated life still converged quickly to a small stable repertoire.

This suggests that the observed mode-lock is not merely a low-temperature decoding artifact. At least for this one-model probe, higher temperature changes surface allocation among existing life threads more than it creates durable new behavioral channels.

## Caveats

- This is a single rerun for one model and one persona canon, so it should be treated as a probe rather than a final statistical conclusion.
- The taxonomy is broad and measures action-channel recurrence, not exact event duplication.
- Weekly and monthly compaction temperature remained at 0.2 in both conditions, so this comparison isolates daily generation temperature rather than the whole memory pipeline.
- A stronger temperature ablation should run multiple seeds/canons and include at least 0.2, 0.75, 1.0, and possibly 1.2 if the provider supports stable JSON at that setting.

## Source Files

- Baseline temp 0.75 metrics: `../eight_model_action_repetition/doubao/`
- Test temp 1.0 metrics: `doubao/`
- Test action-only events CSV: `doubao/action_only_events_40d.csv`
- Test action summary: `doubao/action_repetition_summary_40d.md`


==> anc/supplement/eight_model_action_repetition/action_repetition_model_summary_40d.csv <==
model,days_analyzed,events_analyzed,category_count,top3_event_share,top5_event_share,mean_recent_5day_event_repetition_rate,first_window_ge_80pct,first_window_ge_90pct,mean_category_jaccard_vs_prior
claude,40,200,10,0.545,0.76,0.976,7,8,0.7733
deepseek,40,200,10,0.625,0.8,0.9714,7,7,0.7515
doubao,40,200,11,0.555,0.725,0.96,9,11,0.6873
gemini,40,200,11,0.465,0.66,0.9623,7,7,0.7591
glm,40,200,10,0.64,0.8,0.9611,7,8,0.6283
gpt,40,200,10,0.585,0.79,0.9714,8,8,0.7657
kimi,40,200,10,0.585,0.755,0.952,9,9,0.6889
qwen,40,200,10,0.565,0.74,0.9657,9,9,0.8489


==> anc/supplement/eight_model_action_repetition/action_repetition_model_summary_40d.json <==
[
  {
    "model": "claude",
    "model_dir": "eight_model_action_repetition",
    "ok": true,
    "days_analyzed": 40,
    "events_analyzed": 200,
    "category_count": 10,
    "top3_event_share": 0.545,
    "top5_event_share": 0.76,
    "mean_recent_5day_event_repetition_rate": 0.976,
    "min_recent_5day_event_repetition_rate": 0.6,
    "max_recent_5day_event_repetition_rate": 1.0,
    "mean_category_jaccard_vs_prior": 0.7733,
    "first_window_recent_repetition_rate_ge_80pct": 7,
    "first_window_recent_repetition_rate_ge_90pct": 8,
    "category_stats": [
      {
        "action_category": "father_family_care",
        "label": "父母/父亲照护与陪伴",
        "events": 44,
        "event_share": 0.22,
        "days_covered": 26,
        "day_coverage": 0.65,
        "max_events_in_one_day": 5,
        "max_consecutive_days_present": 12,
        "days": "1 2 6 7 8 9 10 11 12 13 14 15 16 17 20 21 22 23 25 26 28 29 30 31 36 38"
      },
      {
        "action_category": "other",
        "label": "其他",
        "events": 38,
        "event_share": 0.19,
        "days_covered": 30,
        "day_coverage": 0.75,
        "max_events_in_one_day": 3,
        "max_consecutive_days_present": 8,
        "days": "1 2 3 4 5 7 8 9 12 14 15 17 19 20 22 23 24 25 26 28 30 31 32 33 34 35 36 37 39 40"
      },
      {
        "action_category": "waterline_funding_admin",
        "label": "《水位线》资助/项目管理",
        "events": 27,
        "event_share": 0.135,
        "days_covered": 22,
        "day_coverage": 0.55,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 4,
        "days": "2 5 8 15 16 18 19 20 21 23 24 27 28 30 31 32 33 35 36 37 39 40"
      },
      {
        "action_category": "chen_du_game_material",
        "label": "陈渡/游戏素材沟通",
        "events": 24,
        "event_share": 0.12,
        "days_covered": 21,
        "day_coverage": 0.525,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 5,
        "days": "3 4 9 11 12 13 15 18 19 20 21 22 24 25 27 28 29 32 34 36 39"
      },
      {
        "action_category": "waterline_processing_archive",
        "label": "《水位线》素材处理/归档/转写",
        "events": 19,
        "event_share": 0.095,
        "days_covered": 17,
        "day_coverage": 0.425,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 4,
        "days": "1 5 9 11 12 16 17 18 19 21 23 24 27 29 30 36 37"
      },
      {
        "action_category": "attic_audio_space_setup",
        "label": "阁楼录音空间/隔音设备",
        "events": 15,
        "event_share": 0.075,
        "days_covered": 15,
        "day_coverage": 0.375,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 3,
        "days": "2 3 4 6 7 13 14 18 20 27 29 31 33 37 40"
      },
      {
        "action_category": "commercial_writing_delivery",
        "label": "商业写作/外部交付",
        "events": 12,
        "event_share": 0.06,
        "days_covered": 12,
        "day_coverage": 0.3,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 4,
        "days": "1 2 3 6 7 8 9 11 13 17 18 19"
      },
      {
        "action_category": "health_core_training",
        "label": "游泳/腰部核心训练",
        "events": 9,
        "event_share": 0.045,
        "days_covered": 9,
        "day_coverage": 0.225,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "17 22 27 29 32 33 35 39 40"
      },
      {
        "action_category": "xiaobei_cafe_copy_exchange",
        "label": "小贝/咖啡店文案互惠",
        "events": 6,
        "event_share": 0.03,
        "days_covered": 5,
        "day_coverage": 0.125,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 2,
        "days": "1 3 7 8 25"
      },
      {
        "action_category": "errand_preparation",
        "label": "采购/出行/访谈准备",
        "events": 6,
        "event_share": 0.03,
        "days_covered": 6,
        "day_coverage": 0.15,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "4 5 26 34 37 38"
      }
    ],
    "window_metrics": [
      {
        "window_end_day": 6,
        "recent_event_repetition_rate": 0.6,
        "category_jaccard_vs_prior": 0.5556,
        "recent_unique_categories": 9,
        "repeated_category_count": 5,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 7,
        "recent_event_repetition_rate": 0.84,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 9,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 8,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 9,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 1.0,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 10,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 11,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 12,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 13,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6667,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 14,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6667,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 15,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 16,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 17,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 18,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 19,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 20,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 21,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 22,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 23,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 24,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 25,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 26,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 27,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 28,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 29,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 30,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 31,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 32,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 33,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 34,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 35,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin"
        ]
      },
      {
        "window_end_day": 36,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 37,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 38,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 39,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 40,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      }
    ],
    "max_days": 40
  },
  {
    "model": "deepseek",
    "model_dir": "eight_model_action_repetition",
    "ok": true,
    "days_analyzed": 40,
    "events_analyzed": 200,
    "category_count": 10,
    "top3_event_share": 0.625,
    "top5_event_share": 0.8,
    "mean_recent_5day_event_repetition_rate": 0.9714,
    "min_recent_5day_event_repetition_rate": 0.68,
    "max_recent_5day_event_repetition_rate": 1.0,
    "mean_category_jaccard_vs_prior": 0.7515,
    "first_window_recent_repetition_rate_ge_80pct": 7,
    "first_window_recent_repetition_rate_ge_90pct": 7,
    "category_stats": [
      {
        "action_category": "father_family_care",
        "label": "父母/父亲照护与陪伴",
        "events": 51,
        "event_share": 0.255,
        "days_covered": 36,
        "day_coverage": 0.9,
        "max_events_in_one_day": 3,
        "max_consecutive_days_present": 22,
        "days": "1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 24 25 27 29 30 31 32 33 34 35 36 37 38 40"
      },
      {
        "action_category": "waterline_processing_archive",
        "label": "《水位线》素材处理/归档/转写",
        "events": 46,
        "event_share": 0.23,
        "days_covered": 33,
        "day_coverage": 0.825,
        "max_events_in_one_day": 3,
        "max_consecutive_days_present": 26,
        "days": "1 2 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 32 33 37 38 39"
      },
      {
        "action_category": "other",
        "label": "其他",
        "events": 28,
        "event_share": 0.14,
        "days_covered": 23,
        "day_coverage": 0.575,
        "max_events_in_one_day": 3,
        "max_consecutive_days_present": 5,
        "days": "2 6 9 12 14 15 16 17 18 22 23 25 26 27 28 30 31 32 34 35 37 39 40"
      },
      {
        "action_category": "chen_du_game_material",
        "label": "陈渡/游戏素材沟通",
        "events": 20,
        "event_share": 0.1,
        "days_covered": 20,
        "day_coverage": 0.5,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 3,
        "days": "1 2 3 5 9 10 12 13 15 16 17 19 20 25 30 31 34 35 36 39"
      },
      {
        "action_category": "commercial_writing_delivery",
        "label": "商业写作/外部交付",
        "events": 15,
        "event_share": 0.075,
        "days_covered": 14,
        "day_coverage": 0.35,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 3,
        "days": "2 3 4 6 7 24 26 28 30 31 34 35 36 40"
      },
      {
        "action_category": "health_core_training",
        "label": "游泳/腰部核心训练",
        "events": 13,
        "event_share": 0.065,
        "days_covered": 12,
        "day_coverage": 0.3,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 3,
        "days": "1 8 10 13 14 15 25 26 27 29 30 40"
      },
      {
        "action_category": "waterline_funding_admin",
        "label": "《水位线》资助/项目管理",
        "events": 12,
        "event_share": 0.06,
        "days_covered": 12,
        "day_coverage": 0.3,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 3,
        "days": "1 3 5 6 13 21 22 23 29 31 35 38"
      },
      {
        "action_category": "errand_preparation",
        "label": "采购/出行/访谈准备",
        "events": 7,
        "event_share": 0.035,
        "days_covered": 6,
        "day_coverage": 0.15,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 2,
        "days": "4 8 18 19 22 33"
      },
      {
        "action_category": "xiaobei_cafe_copy_exchange",
        "label": "小贝/咖啡店文案互惠",
        "events": 4,
        "event_share": 0.02,
        "days_covered": 4,
        "day_coverage": 0.1,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 1,
        "days": "9 11 14 32"
      },
      {
        "action_category": "attic_audio_space_setup",
        "label": "阁楼录音空间/隔音设备",
        "events": 4,
        "event_share": 0.02,
        "days_covered": 4,
        "day_coverage": 0.1,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "19 23 24 34"
      }
    ],
    "window_metrics": [
      {
        "window_end_day": 6,
        "recent_event_repetition_rate": 0.68,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 7,
        "repeated_category_count": 4,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 7,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.75,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 8,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.875,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 9,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 10,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 11,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 12,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.6667,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 13,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.6667,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 14,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 15,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 16,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 17,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 18,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 19,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 20,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 6,
        "repeated_category_count": 5,
        "repeated_categories": [
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 21,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 22,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 23,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 24,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 25,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 26,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 27,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 28,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 29,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 30,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 31,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 32,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 33,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 34,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 1.0,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 35,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 36,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 37,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 38,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 39,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 40,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      }
    ],
    "max_days": 40
  },
  {
    "model": "doubao",
    "model_dir": "eight_model_action_repetition",
    "ok": true,
    "days_analyzed": 40,
    "events_analyzed": 200,
    "category_count": 11,
    "top3_event_share": 0.555,
    "top5_event_share": 0.725,
    "mean_recent_5day_event_repetition_rate": 0.96,
    "min_recent_5day_event_repetition_rate": 0.68,
    "max_recent_5day_event_repetition_rate": 1.0,
    "mean_category_jaccard_vs_prior": 0.6873,
    "first_window_recent_repetition_rate_ge_80pct": 9,
    "first_window_recent_repetition_rate_ge_90pct": 11,
    "category_stats": [
      {
        "action_category": "father_family_care",
        "label": "父母/父亲照护与陪伴",
        "events": 63,
        "event_share": 0.315,
        "days_covered": 38,
        "day_coverage": 0.95,
        "max_events_in_one_day": 4,
        "max_consecutive_days_present": 16,
        "days": "1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 18 19 20 21 22 23 24 25 27 28 29 30 31 32 33 34 35 36 37 38 39 40"
      },
      {
        "action_category": "waterline_processing_archive",
        "label": "《水位线》素材处理/归档/转写",
        "events": 27,
        "event_share": 0.135,
        "days_covered": 21,
        "day_coverage": 0.525,
        "max_events_in_one_day": 3,
        "max_consecutive_days_present": 4,
        "days": "6 8 9 10 12 13 15 16 17 20 21 22 23 25 31 32 34 35 38 39 40"
      },
      {
        "action_category": "health_core_training",
        "label": "游泳/腰部核心训练",
        "events": 21,
        "event_share": 0.105,
        "days_covered": 21,
        "day_coverage": 0.525,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 4,
        "days": "3 6 8 10 14 15 18 20 21 22 24 26 28 29 30 31 33 34 37 38 40"
      },
      {
        "action_category": "chen_du_game_material",
        "label": "陈渡/游戏素材沟通",
        "events": 18,
        "event_share": 0.09,
        "days_covered": 16,
        "day_coverage": 0.4,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 2,
        "days": "1 6 8 9 11 14 16 17 20 22 24 26 27 29 36 39"
      },
      {
        "action_category": "waterline_funding_admin",
        "label": "《水位线》资助/项目管理",
        "events": 16,
        "event_share": 0.08,
        "days_covered": 15,
        "day_coverage": 0.375,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 6,
        "days": "1 3 5 11 12 13 14 16 23 29 30 31 32 33 34"
      },
      {
        "action_category": "commercial_writing_delivery",
        "label": "商业写作/外部交付",
        "events": 15,
        "event_share": 0.075,
        "days_covered": 13,
        "day_coverage": 0.325,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 4,
        "days": "2 7 15 17 18 20 21 22 23 26 27 36 37"
      },
      {
        "action_category": "other",
        "label": "其他",
        "events": 14,
        "event_share": 0.07,
        "days_covered": 13,
        "day_coverage": 0.325,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 3,
        "days": "4 5 7 10 19 23 24 25 27 28 32 33 34"
      },
      {
        "action_category": "xiaobei_cafe_copy_exchange",
        "label": "小贝/咖啡店文案互惠",
        "events": 12,
        "event_share": 0.06,
        "days_covered": 11,
        "day_coverage": 0.275,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 5,
        "days": "1 3 4 5 6 7 12 33 37 38 40"
      },
      {
        "action_category": "errand_preparation",
        "label": "采购/出行/访谈准备",
        "events": 6,
        "event_share": 0.03,
        "days_covered": 6,
        "day_coverage": 0.15,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 3,
        "days": "13 19 26 27 28 37"
      },
      {
        "action_category": "attic_audio_space_setup",
        "label": "阁楼录音空间/隔音设备",
        "events": 5,
        "event_share": 0.025,
        "days_covered": 4,
        "day_coverage": 0.1,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 3,
        "days": "1 16 17 18"
      },
      {
        "action_category": "waterline_interview_collection",
        "label": "《水位线》访谈采集",
        "events": 3,
        "event_share": 0.015,
        "days_covered": 3,
        "day_coverage": 0.075,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "4 5 11"
      }
    ],
    "window_metrics": [
      {
        "window_end_day": 6,
        "recent_event_repetition_rate": 0.68,
        "category_jaccard_vs_prior": 0.4,
        "recent_unique_categories": 9,
        "repeated_category_count": 4,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 7,
        "recent_event_repetition_rate": 0.68,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 9,
        "repeated_category_count": 5,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 8,
        "recent_event_repetition_rate": 0.72,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 9,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 9,
        "recent_event_repetition_rate": 0.88,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 10,
        "recent_event_repetition_rate": 0.84,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 11,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 12,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 13,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 14,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 15,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_interview_collection",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 16,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 17,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 18,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 19,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 20,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 21,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 22,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 23,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 24,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 25,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 26,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 27,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 28,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 29,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 30,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin"
        ]
      },
      {
        "window_end_day": 31,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 32,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 33,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 34,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.5455,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 35,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.5455,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 36,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 37,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 38,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 39,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 40,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      }
    ],
    "max_days": 40
  },
  {
    "model": "gemini",
    "model_dir": "eight_model_action_repetition",
    "ok": true,
    "days_analyzed": 40,
    "events_analyzed": 200,
    "category_count": 11,
    "top3_event_share": 0.465,
    "top5_event_share": 0.66,
    "mean_recent_5day_event_repetition_rate": 0.9623,
    "min_recent_5day_event_repetition_rate": 0.4,
    "max_recent_5day_event_repetition_rate": 1.0,
    "mean_category_jaccard_vs_prior": 0.7591,
    "first_window_recent_repetition_rate_ge_80pct": 7,
    "first_window_recent_repetition_rate_ge_90pct": 7,
    "category_stats": [
      {
        "action_category": "father_family_care",
        "label": "父母/父亲照护与陪伴",
        "events": 40,
        "event_share": 0.2,
        "days_covered": 30,
        "day_coverage": 0.75,
        "max_events_in_one_day": 4,
        "max_consecutive_days_present": 6,
        "days": "1 2 3 4 5 7 8 10 11 12 13 14 15 17 19 22 23 24 25 26 27 29 30 31 33 35 36 37 38 39"
      },
      {
        "action_category": "waterline_funding_admin",
        "label": "《水位线》资助/项目管理",
        "events": 28,
        "event_share": 0.14,
        "days_covered": 27,
        "day_coverage": 0.675,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 6,
        "days": "2 4 5 6 7 8 9 12 13 15 17 18 19 21 22 23 24 28 29 30 31 32 36 37 38 39 40"
      },
      {
        "action_category": "other",
        "label": "其他",
        "events": 25,
        "event_share": 0.125,
        "days_covered": 21,
        "day_coverage": 0.525,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 8,
        "days": "8 11 14 16 17 18 21 22 24 25 28 30 31 32 33 34 35 36 37 39 40"
      },
      {
        "action_category": "waterline_processing_archive",
        "label": "《水位线》素材处理/归档/转写",
        "events": 20,
        "event_share": 0.1,
        "days_covered": 18,
        "day_coverage": 0.45,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 7,
        "days": "3 4 11 16 20 21 23 24 25 26 27 28 29 32 34 35 36 39"
      },
      {
        "action_category": "commercial_writing_delivery",
        "label": "商业写作/外部交付",
        "events": 19,
        "event_share": 0.095,
        "days_covered": 19,
        "day_coverage": 0.475,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 7,
        "days": "2 3 4 5 6 7 8 10 11 13 14 15 16 17 18 20 22 25 26"
      },
      {
        "action_category": "chen_du_game_material",
        "label": "陈渡/游戏素材沟通",
        "events": 18,
        "event_share": 0.09,
        "days_covered": 18,
        "day_coverage": 0.45,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 4,
        "days": "1 3 7 8 9 10 15 16 18 20 21 22 24 26 29 31 34 38"
      },
      {
        "action_category": "attic_audio_space_setup",
        "label": "阁楼录音空间/隔音设备",
        "events": 17,
        "event_share": 0.085,
        "days_covered": 17,
        "day_coverage": 0.425,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 3,
        "days": "1 3 5 6 15 16 18 19 20 30 31 33 34 35 37 38 40"
      },
      {
        "action_category": "xiaobei_cafe_copy_exchange",
        "label": "小贝/咖啡店文案互惠",
        "events": 15,
        "event_share": 0.075,
        "days_covered": 15,
        "day_coverage": 0.375,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 3,
        "days": "1 6 9 10 11 14 20 25 28 30 32 33 34 39 40"
      },
      {
        "action_category": "health_core_training",
        "label": "游泳/腰部核心训练",
        "events": 12,
        "event_share": 0.06,
        "days_covered": 12,
        "day_coverage": 0.3,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 4,
        "days": "2 4 5 6 7 9 13 21 27 29 37 38"
      },
      {
        "action_category": "errand_preparation",
        "label": "采购/出行/访谈准备",
        "events": 5,
        "event_share": 0.025,
        "days_covered": 5,
        "day_coverage": 0.125,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "9 10 17 23 27"
      },
      {
        "action_category": "waterline_interview_collection",
        "label": "《水位线》访谈采集",
        "events": 1,
        "event_share": 0.005,
        "days_covered": 1,
        "day_coverage": 0.025,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 1,
        "days": "1"
      }
    ],
    "window_metrics": [
      {
        "window_end_day": 6,
        "recent_event_repetition_rate": 0.4,
        "category_jaccard_vs_prior": 0.4444,
        "recent_unique_categories": 8,
        "repeated_category_count": 4,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 7,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 8,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 9,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 9,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 10,
        "recent_event_repetition_rate": 0.88,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 9,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 11,
        "recent_event_repetition_rate": 0.84,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 9,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 12,
        "recent_event_repetition_rate": 0.84,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 9,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 13,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 14,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 15,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 16,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 17,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9091,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 18,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 19,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 20,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 21,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9091,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 22,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 23,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9091,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 24,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9091,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 25,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 26,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 27,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 28,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 29,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 30,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9091,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 31,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8182,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 32,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 33,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 34,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 35,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 36,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6364,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 37,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 38,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 39,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 40,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7273,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      }
    ],
    "max_days": 40
  },
  {
    "model": "glm",
    "model_dir": "eight_model_action_repetition",
    "ok": true,
    "days_analyzed": 40,
    "events_analyzed": 200,
    "category_count": 10,
    "top3_event_share": 0.64,
    "top5_event_share": 0.8,
    "mean_recent_5day_event_repetition_rate": 0.9611,
    "min_recent_5day_event_repetition_rate": 0.68,
    "max_recent_5day_event_repetition_rate": 1.0,
    "mean_category_jaccard_vs_prior": 0.6283,
    "first_window_recent_repetition_rate_ge_80pct": 7,
    "first_window_recent_repetition_rate_ge_90pct": 8,
    "category_stats": [
      {
        "action_category": "father_family_care",
        "label": "父母/父亲照护与陪伴",
        "events": 58,
        "event_share": 0.29,
        "days_covered": 38,
        "day_coverage": 0.95,
        "max_events_in_one_day": 3,
        "max_consecutive_days_present": 33,
        "days": "1 3 4 5 6 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40"
      },
      {
        "action_category": "other",
        "label": "其他",
        "events": 48,
        "event_share": 0.24,
        "days_covered": 33,
        "day_coverage": 0.825,
        "max_events_in_one_day": 3,
        "max_consecutive_days_present": 19,
        "days": "2 7 8 9 10 11 12 13 14 15 17 18 19 20 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40"
      },
      {
        "action_category": "health_core_training",
        "label": "游泳/腰部核心训练",
        "events": 22,
        "event_share": 0.11,
        "days_covered": 21,
        "day_coverage": 0.525,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 14,
        "days": "7 9 10 11 12 13 15 16 17 18 19 20 21 22 23 24 25 26 27 28 30"
      },
      {
        "action_category": "waterline_funding_admin",
        "label": "《水位线》资助/项目管理",
        "events": 17,
        "event_share": 0.085,
        "days_covered": 16,
        "day_coverage": 0.4,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 6,
        "days": "3 6 9 10 12 13 14 17 21 24 27 28 29 30 31 32"
      },
      {
        "action_category": "xiaobei_cafe_copy_exchange",
        "label": "小贝/咖啡店文案互惠",
        "events": 15,
        "event_share": 0.075,
        "days_covered": 15,
        "day_coverage": 0.375,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 4,
        "days": "1 4 7 15 22 28 30 31 32 34 35 37 38 39 40"
      },
      {
        "action_category": "commercial_writing_delivery",
        "label": "商业写作/外部交付",
        "events": 13,
        "event_share": 0.065,
        "days_covered": 11,
        "day_coverage": 0.275,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 5,
        "days": "1 2 3 4 5 15 16 18 20 32 40"
      },
      {
        "action_category": "waterline_processing_archive",
        "label": "《水位线》素材处理/归档/转写",
        "events": 11,
        "event_share": 0.055,
        "days_covered": 10,
        "day_coverage": 0.25,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 8,
        "days": "2 3 4 5 6 7 8 9 11 14"
      },
      {
        "action_category": "errand_preparation",
        "label": "采购/出行/访谈准备",
        "events": 6,
        "event_share": 0.03,
        "days_covered": 6,
        "day_coverage": 0.15,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 3,
        "days": "19 20 21 23 24 26"
      },
      {
        "action_category": "attic_audio_space_setup",
        "label": "阁楼录音空间/隔音设备",
        "events": 5,
        "event_share": 0.025,
        "days_covered": 5,
        "day_coverage": 0.125,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "1 5 6 25 40"
      },
      {
        "action_category": "chen_du_game_material",
        "label": "陈渡/游戏素材沟通",
        "events": 5,
        "event_share": 0.025,
        "days_covered": 5,
        "day_coverage": 0.125,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "1 2 5 6 26"
      }
    ],
    "window_metrics": [
      {
        "window_end_day": 6,
        "recent_event_repetition_rate": 0.68,
        "category_jaccard_vs_prior": 0.625,
        "recent_unique_categories": 8,
        "repeated_category_count": 5,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 7,
        "recent_event_repetition_rate": 0.88,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 9,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 8,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 9,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 10,
        "recent_event_repetition_rate": 0.88,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 11,
        "recent_event_repetition_rate": 0.84,
        "category_jaccard_vs_prior": 0.5556,
        "recent_unique_categories": 6,
        "repeated_category_count": 5,
        "repeated_categories": [
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 12,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.5556,
        "recent_unique_categories": 5,
        "repeated_category_count": 5,
        "repeated_categories": [
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 13,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.5556,
        "recent_unique_categories": 5,
        "repeated_category_count": 5,
        "repeated_categories": [
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 14,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.5556,
        "recent_unique_categories": 5,
        "repeated_category_count": 5,
        "repeated_categories": [
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 15,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 16,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 17,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 18,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 19,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 20,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 6,
        "repeated_category_count": 5,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin"
        ]
      },
      {
        "window_end_day": 21,
        "recent_event_repetition_rate": 0.88,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 6,
        "repeated_category_count": 5,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin"
        ]
      },
      {
        "window_end_day": 22,
        "recent_event_repetition_rate": 0.88,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 23,
        "recent_event_repetition_rate": 0.84,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 24,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 25,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 26,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 27,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin"
        ]
      },
      {
        "window_end_day": 28,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 29,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 30,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 31,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 5,
        "repeated_category_count": 5,
        "repeated_categories": [
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 32,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 33,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 34,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 35,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 5,
        "repeated_category_count": 5,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 36,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 5,
        "repeated_category_count": 5,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 37,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.3,
        "recent_unique_categories": 3,
        "repeated_category_count": 3,
        "repeated_categories": [
          "father_family_care",
          "other",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 38,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.3,
        "recent_unique_categories": 3,
        "repeated_category_count": 3,
        "repeated_categories": [
          "father_family_care",
          "other",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 39,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.3,
        "recent_unique_categories": 3,
        "repeated_category_count": 3,
        "repeated_categories": [
          "father_family_care",
          "other",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 40,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 5,
        "repeated_category_count": 5,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "xiaobei_cafe_copy_exchange"
        ]
      }
    ],
    "max_days": 40
  },
  {
    "model": "gpt",
    "model_dir": "eight_model_action_repetition",
    "ok": true,
    "days_analyzed": 40,
    "events_analyzed": 200,
    "category_count": 10,
    "top3_event_share": 0.585,
    "top5_event_share": 0.79,
    "mean_recent_5day_event_repetition_rate": 0.9714,
    "min_recent_5day_event_repetition_rate": 0.44,
    "max_recent_5day_event_repetition_rate": 1.0,
    "mean_category_jaccard_vs_prior": 0.7657,
    "first_window_recent_repetition_rate_ge_80pct": 8,
    "first_window_recent_repetition_rate_ge_90pct": 8,
    "category_stats": [
      {
        "action_category": "commercial_writing_delivery",
        "label": "商业写作/外部交付",
        "events": 47,
        "event_share": 0.235,
        "days_covered": 36,
        "day_coverage": 0.9,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 15,
        "days": "1 3 4 5 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 39 40"
      },
      {
        "action_category": "father_family_care",
        "label": "父母/父亲照护与陪伴",
        "events": 43,
        "event_share": 0.215,
        "days_covered": 35,
        "day_coverage": 0.875,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 17,
        "days": "1 2 4 5 6 7 8 9 11 13 14 15 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 35 36 37 38 39 40"
      },
      {
        "action_category": "waterline_funding_admin",
        "label": "《水位线》资助/项目管理",
        "events": 27,
        "event_share": 0.135,
        "days_covered": 25,
        "day_coverage": 0.625,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 4,
        "days": "2 5 8 10 11 12 14 15 16 17 20 21 23 24 25 26 29 31 33 34 35 37 38 39 40"
      },
      {
        "action_category": "other",
        "label": "其他",
        "events": 23,
        "event_share": 0.115,
        "days_covered": 17,
        "day_coverage": 0.425,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 7,
        "days": "3 13 14 18 21 25 26 27 28 30 33 34 35 36 37 38 39"
      },
      {
        "action_category": "waterline_processing_archive",
        "label": "《水位线》素材处理/归档/转写",
        "events": 18,
        "event_share": 0.09,
        "days_covered": 15,
        "day_coverage": 0.375,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 4,
        "days": "1 2 3 6 7 8 9 11 13 16 22 23 31 32 33"
      },
      {
        "action_category": "xiaobei_cafe_copy_exchange",
        "label": "小贝/咖啡店文案互惠",
        "events": 11,
        "event_share": 0.055,
        "days_covered": 11,
        "day_coverage": 0.275,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "3 6 8 9 12 19 22 26 29 32 38"
      },
      {
        "action_category": "attic_audio_space_setup",
        "label": "阁楼录音空间/隔音设备",
        "events": 9,
        "event_share": 0.045,
        "days_covered": 9,
        "day_coverage": 0.225,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "2 4 14 15 19 20 29 36 39"
      },
      {
        "action_category": "chen_du_game_material",
        "label": "陈渡/游戏素材沟通",
        "events": 9,
        "event_share": 0.045,
        "days_covered": 9,
        "day_coverage": 0.225,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "5 6 10 16 18 28 30 32 38"
      },
      {
        "action_category": "health_core_training",
        "label": "游泳/腰部核心训练",
        "events": 8,
        "event_share": 0.04,
        "days_covered": 8,
        "day_coverage": 0.2,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "2 5 6 10 16 17 19 40"
      },
      {
        "action_category": "errand_preparation",
        "label": "采购/出行/访谈准备",
        "events": 5,
        "event_share": 0.025,
        "days_covered": 5,
        "day_coverage": 0.125,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 2,
        "days": "3 4 12 15 34"
      }
    ],
    "window_metrics": [
      {
        "window_end_day": 6,
        "recent_event_repetition_rate": 0.44,
        "category_jaccard_vs_prior": 0.3,
        "recent_unique_categories": 10,
        "repeated_category_count": 3,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 7,
        "recent_event_repetition_rate": 0.72,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 10,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 8,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 9,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 7,
        "repeated_category_count": 6,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 10,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 11,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 12,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 13,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 14,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 1.0,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 15,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 16,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 1.0,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 17,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 18,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 19,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 1.0,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 20,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 21,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 22,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 23,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 24,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 25,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 26,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 27,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 28,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 29,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 30,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 31,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 32,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 33,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 34,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 35,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 36,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 37,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 38,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 39,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 40,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      }
    ],
    "max_days": 40
  },
  {
    "model": "kimi",
    "model_dir": "eight_model_action_repetition",
    "ok": true,
    "days_analyzed": 40,
    "events_analyzed": 200,
    "category_count": 10,
    "top3_event_share": 0.585,
    "top5_event_share": 0.755,
    "mean_recent_5day_event_repetition_rate": 0.952,
    "min_recent_5day_event_repetition_rate": 0.52,
    "max_recent_5day_event_repetition_rate": 1.0,
    "mean_category_jaccard_vs_prior": 0.6889,
    "first_window_recent_repetition_rate_ge_80pct": 9,
    "first_window_recent_repetition_rate_ge_90pct": 9,
    "category_stats": [
      {
        "action_category": "father_family_care",
        "label": "父母/父亲照护与陪伴",
        "events": 65,
        "event_share": 0.325,
        "days_covered": 39,
        "day_coverage": 0.975,
        "max_events_in_one_day": 3,
        "max_consecutive_days_present": 28,
        "days": "1 2 3 4 5 6 7 8 9 10 11 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40"
      },
      {
        "action_category": "xiaobei_cafe_copy_exchange",
        "label": "小贝/咖啡店文案互惠",
        "events": 26,
        "event_share": 0.13,
        "days_covered": 26,
        "day_coverage": 0.65,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 10,
        "days": "1 7 8 12 13 16 18 19 21 22 23 24 25 26 27 28 31 32 33 34 35 36 37 38 39 40"
      },
      {
        "action_category": "waterline_funding_admin",
        "label": "《水位线》资助/项目管理",
        "events": 26,
        "event_share": 0.13,
        "days_covered": 24,
        "day_coverage": 0.6,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 10,
        "days": "4 5 6 10 12 13 15 16 17 18 19 20 21 22 23 24 27 28 31 35 36 37 38 40"
      },
      {
        "action_category": "attic_audio_space_setup",
        "label": "阁楼录音空间/隔音设备",
        "events": 19,
        "event_share": 0.095,
        "days_covered": 16,
        "day_coverage": 0.4,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 4,
        "days": "4 6 7 10 14 15 16 17 20 22 25 28 29 30 36 39"
      },
      {
        "action_category": "health_core_training",
        "label": "游泳/腰部核心训练",
        "events": 15,
        "event_share": 0.075,
        "days_covered": 15,
        "day_coverage": 0.375,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 7,
        "days": "4 5 6 7 12 29 30 32 33 34 35 36 37 38 40"
      },
      {
        "action_category": "waterline_processing_archive",
        "label": "《水位线》素材处理/归档/转写",
        "events": 14,
        "event_share": 0.07,
        "days_covered": 12,
        "day_coverage": 0.3,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 3,
        "days": "1 3 4 5 8 9 11 16 26 29 30 31"
      },
      {
        "action_category": "commercial_writing_delivery",
        "label": "商业写作/外部交付",
        "events": 12,
        "event_share": 0.06,
        "days_covered": 9,
        "day_coverage": 0.225,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 3,
        "days": "1 2 3 5 6 8 9 12 14"
      },
      {
        "action_category": "other",
        "label": "其他",
        "events": 11,
        "event_share": 0.055,
        "days_covered": 10,
        "day_coverage": 0.25,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 5,
        "days": "13 19 21 23 24 25 26 27 38 40"
      },
      {
        "action_category": "chen_du_game_material",
        "label": "陈渡/游戏素材沟通",
        "events": 9,
        "event_share": 0.045,
        "days_covered": 8,
        "day_coverage": 0.2,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 2,
        "days": "1 2 11 12 14 17 20 32"
      },
      {
        "action_category": "errand_preparation",
        "label": "采购/出行/访谈准备",
        "events": 3,
        "event_share": 0.015,
        "days_covered": 3,
        "day_coverage": 0.075,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 1,
        "days": "3 9 25"
      }
    ],
    "window_metrics": [
      {
        "window_end_day": 6,
        "recent_event_repetition_rate": 0.64,
        "category_jaccard_vs_prior": 0.4444,
        "recent_unique_categories": 8,
        "repeated_category_count": 4,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 7,
        "recent_event_repetition_rate": 0.52,
        "category_jaccard_vs_prior": 0.4444,
        "recent_unique_categories": 8,
        "repeated_category_count": 4,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 8,
        "recent_event_repetition_rate": 0.56,
        "category_jaccard_vs_prior": 0.4444,
        "recent_unique_categories": 7,
        "repeated_category_count": 4,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 9,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 10,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 11,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 1.0,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 12,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 1.0,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 13,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 10,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 14,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 15,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 16,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 17,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 18,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 19,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 20,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 21,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 22,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 23,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 24,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 25,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 26,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 27,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 28,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 29,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 30,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 31,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 32,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 33,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 34,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 35,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 36,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 37,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.5,
        "recent_unique_categories": 5,
        "repeated_category_count": 5,
        "repeated_categories": [
          "attic_audio_space_setup",
          "father_family_care",
          "health_core_training",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 38,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 39,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 40,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.6,
        "recent_unique_categories": 6,
        "repeated_category_count": 6,
        "repeated_categories": [
          "attic_audio_space_setup",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      }
    ],
    "max_days": 40
  },
  {
    "model": "qwen",
    "model_dir": "eight_model_action_repetition",
    "ok": true,
    "days_analyzed": 40,
    "events_analyzed": 200,
    "category_count": 10,
    "top3_event_share": 0.565,
    "top5_event_share": 0.74,
    "mean_recent_5day_event_repetition_rate": 0.9657,
    "min_recent_5day_event_repetition_rate": 0.68,
    "max_recent_5day_event_repetition_rate": 1.0,
    "mean_category_jaccard_vs_prior": 0.8489,
    "first_window_recent_repetition_rate_ge_80pct": 9,
    "first_window_recent_repetition_rate_ge_90pct": 9,
    "category_stats": [
      {
        "action_category": "father_family_care",
        "label": "父母/父亲照护与陪伴",
        "events": 55,
        "event_share": 0.275,
        "days_covered": 38,
        "day_coverage": 0.95,
        "max_events_in_one_day": 3,
        "max_consecutive_days_present": 29,
        "days": "1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 31 33 34 35 36 37 38 39 40"
      },
      {
        "action_category": "waterline_processing_archive",
        "label": "《水位线》素材处理/归档/转写",
        "events": 33,
        "event_share": 0.165,
        "days_covered": 23,
        "day_coverage": 0.575,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 5,
        "days": "1 4 5 13 16 17 18 19 20 23 25 26 27 29 30 31 32 33 35 37 38 39 40"
      },
      {
        "action_category": "commercial_writing_delivery",
        "label": "商业写作/外部交付",
        "events": 25,
        "event_share": 0.125,
        "days_covered": 23,
        "day_coverage": 0.575,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 9,
        "days": "1 2 3 4 5 6 7 8 9 14 17 18 22 23 24 29 30 31 32 33 34 37 40"
      },
      {
        "action_category": "other",
        "label": "其他",
        "events": 20,
        "event_share": 0.1,
        "days_covered": 18,
        "day_coverage": 0.45,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 5,
        "days": "2 9 11 12 13 14 15 19 20 21 26 29 30 31 36 37 39 40"
      },
      {
        "action_category": "waterline_funding_admin",
        "label": "《水位线》资助/项目管理",
        "events": 15,
        "event_share": 0.075,
        "days_covered": 14,
        "day_coverage": 0.35,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 2,
        "days": "3 4 7 10 12 17 22 25 28 33 35 36 38 39"
      },
      {
        "action_category": "health_core_training",
        "label": "游泳/腰部核心训练",
        "events": 15,
        "event_share": 0.075,
        "days_covered": 15,
        "day_coverage": 0.375,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 3,
        "days": "4 5 7 8 9 13 16 18 22 23 30 32 33 34 37"
      },
      {
        "action_category": "chen_du_game_material",
        "label": "陈渡/游戏素材沟通",
        "events": 13,
        "event_share": 0.065,
        "days_covered": 13,
        "day_coverage": 0.325,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 4,
        "days": "1 2 8 11 17 22 25 26 27 28 30 32 38"
      },
      {
        "action_category": "attic_audio_space_setup",
        "label": "阁楼录音空间/隔音设备",
        "events": 12,
        "event_share": 0.06,
        "days_covered": 11,
        "day_coverage": 0.275,
        "max_events_in_one_day": 2,
        "max_consecutive_days_present": 2,
        "days": "6 7 10 12 13 15 16 20 21 27 36"
      },
      {
        "action_category": "xiaobei_cafe_copy_exchange",
        "label": "小贝/咖啡店文案互惠",
        "events": 10,
        "event_share": 0.05,
        "days_covered": 10,
        "day_coverage": 0.25,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 1,
        "days": "1 6 10 16 19 24 27 34 38 40"
      },
      {
        "action_category": "errand_preparation",
        "label": "采购/出行/访谈准备",
        "events": 2,
        "event_share": 0.01,
        "days_covered": 2,
        "day_coverage": 0.05,
        "max_events_in_one_day": 1,
        "max_consecutive_days_present": 1,
        "days": "14 28"
      }
    ],
    "window_metrics": [
      {
        "window_end_day": 6,
        "recent_event_repetition_rate": 0.76,
        "category_jaccard_vs_prior": 0.5556,
        "recent_unique_categories": 9,
        "repeated_category_count": 5,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 7,
        "recent_event_repetition_rate": 0.68,
        "category_jaccard_vs_prior": 0.4444,
        "recent_unique_categories": 7,
        "repeated_category_count": 4,
        "repeated_categories": [
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 8,
        "recent_event_repetition_rate": 0.76,
        "category_jaccard_vs_prior": 0.6667,
        "recent_unique_categories": 8,
        "repeated_category_count": 6,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 9,
        "recent_event_repetition_rate": 0.92,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 10,
        "recent_event_repetition_rate": 0.88,
        "category_jaccard_vs_prior": 0.7778,
        "recent_unique_categories": 8,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 11,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 12,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8889,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 13,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 1.0,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 14,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 10,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 15,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 16,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 9,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 17,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 10,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 18,
        "recent_event_repetition_rate": 0.96,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 10,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 19,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 20,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 21,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 22,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 23,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 24,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 25,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 26,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 27,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 28,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 29,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 30,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 1.0,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 31,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 1.0,
        "recent_unique_categories": 10,
        "repeated_category_count": 10,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 32,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "errand_preparation",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 33,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.7,
        "recent_unique_categories": 7,
        "repeated_category_count": 7,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive"
        ]
      },
      {
        "window_end_day": 34,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 35,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 36,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 37,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.8,
        "recent_unique_categories": 8,
        "repeated_category_count": 8,
        "repeated_categories": [
          "attic_audio_space_setup",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 38,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 39,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      },
      {
        "window_end_day": 40,
        "recent_event_repetition_rate": 1.0,
        "category_jaccard_vs_prior": 0.9,
        "recent_unique_categories": 9,
        "repeated_category_count": 9,
        "repeated_categories": [
          "attic_audio_space_setup",
          "chen_du_game_material",
          "commercial_writing_delivery",
          "father_family_care",
          "health_core_training",
          "other",
          "waterline_funding_admin",
          "waterline_processing_archive",
          "xiaobei_cafe_copy_exchange"
        ]
      }
    ],
    "max_days": 40
  }
]


==> anc/supplement/eight_model_action_repetition/aggregate_manifest.json <==
{
  "run_id": "complete_8_models_40d_action_eval_20260625",
  "purpose": "aggregate complete 40-day model outputs for action-only repetition evaluation",
  "max_days": 40,
  "included_models": {
    "doubao": {
      "source_dir": "internal_source_run_withheld",
      "days_jsonl": 40,
      "state_days": 39,
      "route": "direct:doubao",
      "model": "doubao-seed-2-0-pro-260215"
    },
    "glm": {
      "source_dir": "internal_source_run_withheld",
      "days_jsonl": 40,
      "state_days": 40,
      "route": "openrouter",
      "model": "z-ai/glm-5-turbo"
    },
    "claude": {
      "source_dir": "internal_source_run_withheld",
      "days_jsonl": 43,
      "state_days": 42,
      "route": "openrouter",
      "model": "anthropic/claude-opus-4.8"
    },
    "deepseek": {
      "source_dir": "internal_source_run_withheld",
      "days_jsonl": 40,
      "state_days": 40,
      "route": "openrouter",
      "model": "deepseek/deepseek-v4-pro"
    },
    "kimi": {
      "source_dir": "internal_source_run_withheld",
      "days_jsonl": 40,
      "state_days": 40,
      "route": "direct:kimi",
      "model": "kimi-k2.6"
    },
    "gpt": {
      "source_dir": "internal_source_run_withheld",
      "days_jsonl": 40,
      "state_days": 40,
      "route": "direct:openai",
      "model": "gpt-5.5"
    },
    "gemini": {
      "source_dir": "internal_source_run_withheld",
      "days_jsonl": 40,
      "state_days": 40,
      "route": "direct:gemini",
      "model": "gemini-3.1-pro-preview"
    },
    "qwen": {
      "source_dir": "internal_source_run_withheld",
      "days_jsonl": 40,
      "state_days": 40,
      "route": "openrouter",
      "model": "qwen/qwen3.7-max"
    }
  },
  "derived_public_artifacts": [
    "action_repetition_model_summary_40d.csv",
    "action_repetition_model_summary_40d.json",
    "cross_model_rankings_40d.csv",
    "cross_model_top_categories_40d.csv",
    "crosscheck_metric_variants_40d.csv",
    "direct_loop_macro_theme_summary_40d.csv"
  ],
  "excluded_models": {
    "minimax": {
      "reason": "abandoned per user request; only 21 days generated"
    }
  }
}


==> anc/supplement/eight_model_action_repetition/claude/action_category_counts_40d.csv <==
action_category,label,events,event_share,days_covered,day_coverage,max_events_in_one_day,max_consecutive_days_present,days
father_family_care,父母/父亲照护与陪伴,44,0.22,26,0.65,5,12,1 2 6 7 8 9 10 11 12 13 14 15 16 17 20 21 22 23 25 26 28 29 30 31 36 38
other,其他,38,0.19,30,0.75,3,8,1 2 3 4 5 7 8 9 12 14 15 17 19 20 22 23 24 25 26 28 30 31 32 33 34 35 36 37 39 40
waterline_funding_admin,《水位线》资助/项目管理,27,0.135,22,0.55,2,4,2 5 8 15 16 18 19 20 21 23 24 27 28 30 31 32 33 35 36 37 39 40
chen_du_game_material,陈渡/游戏素材沟通,24,0.12,21,0.525,2,5,3 4 9 11 12 13 15 18 19 20 21 22 24 25 27 28 29 32 34 36 39
waterline_processing_archive,《水位线》素材处理/归档/转写,19,0.095,17,0.425,2,4,1 5 9 11 12 16 17 18 19 21 23 24 27 29 30 36 37
attic_audio_space_setup,阁楼录音空间/隔音设备,15,0.075,15,0.375,1,3,2 3 4 6 7 13 14 18 20 27 29 31 33 37 40
commercial_writing_delivery,商业写作/外部交付,12,0.06,12,0.3,1,4,1 2 3 6 7 8 9 11 13 17 18 19
health_core_training,游泳/腰部核心训练,9,0.045,9,0.225,1,2,17 22 27 29 32 33 35 39 40
xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,6,0.03,5,0.125,2,2,1 3 7 8 25
errand_preparation,采购/出行/访谈准备,6,0.03,6,0.15,1,2,4 5 26 34 37 38


==> anc/supplement/eight_model_action_repetition/claude/action_only_events_40d.csv <==
day,event_index,event_type,action_category,action_category_label,title,action,estimated_tokens
1,1,work,commercial_writing_delivery,商业写作/外部交付,改《回声巷》背叛线,用纸笔画了三版角色反目的因果结构。,98
1,2,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,楼下咖啡补一口气,去小贝店里坐靠窗位，喝了杯美式。,98
1,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲复健散步,扶着父亲在小区里走了两圈，慢慢说话。,96
1,4,reflection,other,其他,整理书架时发现真正的烦躁,回家后把书架重排了一遍，又洗了几个杯子。,92
1,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,听一段运河访谈录音,翻出去年一位老人讲搬迁的录音听了片段。,99
2,1,creative_project,other,其他,用老人的话起样章,把「河没动，是岸先走了」放在样章开头写了三段。,98
2,2,work,commercial_writing_delivery,商业写作/外部交付,背叛线往前埋动机,按昨天的笔记给角色提前加了一场小冲突戏。,96
2,3,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈的暧昧回复,看到赵澈说样章「方向有意思，再内部聊聊」。,94
2,4,family,father_family_care,父母/父亲照护与陪伴,和母亲电话拉扯周末,母亲又绕着说父亲一个人闷，她最后应了周六过去。,104
2,5,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,动了阁楼第一铲,搬下两箱旧书，清出半个角落的地面。,94
3,1,work,commercial_writing_delivery,商业写作/外部交付,清《回声巷》背叛线终稿,把第三版结构落成可交付的角色关系文档。,100
3,2,health,other,其他,腰又开始发酸,坐了三个多小时后起身靠墙做了几下伸展。,90
3,3,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店听到调时间的事,去小贝店里坐靠窗位，顺口问了营业时间。,106
3,4,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,量阁楼角落的电源,拿卷尺量了插座到桌面那段距离。,99
3,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的语音又来了,深夜收到陈渡一条长语音，听完没回。,97
4,1,relationship,chen_du_game_material,陈渡/游戏素材沟通,回陈渡的语音,发了条文字回复，问候近况，没提七月。,91
4,2,errand,errand_preparation,采购/出行/访谈准备,买插线板,去小区门口五金店买了根三米插线板。,81
4,3,creative_project,other,其他,样章卡在声音切换,试着把访谈原话穿插进第一人称叙述。,97
4,4,health,other,其他,终于问了泳池时间,打电话给附近泳池，问到工作日的开放场次。,90
4,5,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼角落第一次坐下,把插线板接好，搬了把椅子坐到那个角落。,100
5,1,health,other,其他,终于去了泳池,游了四十分钟，慢速来回。,75
5,2,errand,errand_preparation,采购/出行/访谈准备,买台灯,回程顺路买了盏暖光小台灯。,92
5,3,creative_project,other,其他,样章改成分段并置,放弃穿插，把访谈声音单独成段并在第一人称旁。,91
5,4,work,waterline_processing_archive,《水位线》素材处理/归档/转写,翻到良渚那段口述史,整理录音时听到项目B要用的一段口述。,96
5,5,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈给了评审日期,收到赵澈消息说样章内部评审定在下周。,89
6,1,errand,father_family_care,父母/父亲照护与陪伴,买菜去父母家,在菜场挑了父亲爱吃的鳜鱼和茭白。,93
6,2,family,father_family_care,父母/父亲照护与陪伴,放录音让父亲开口,放了一段运河老人的访谈，问父亲年轻时的河。,98
6,3,family,father_family_care,父母/父亲照护与陪伴,母亲也带出往事,母亲在旁补了几句父亲当年过桥上学的事。,99
6,4,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,在阁楼推样章后半,对着分段并置的稿子续写了两段。,96
6,5,work,commercial_writing_delivery,商业写作/外部交付,给项目B排起手时间,在日历上给良渚动线脚本定了周二开工。,95
7,1,family,father_family_care,父母/父亲照护与陪伴,约父亲单独录口述,打电话问父亲愿不愿意被录下来讲讲那座木桥。,106
7,2,work,commercial_writing_delivery,商业写作/外部交付,《回声巷》客户回意见,看了客户对背叛线终稿的修改，多是语气调整。,103
7,3,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,站着改样章后半,在阁楼角落站着改了两段并置的过渡。,97
7,4,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,坐最后一次傍晚窗位,去小贝店里靠窗坐到天暗，店要开始早关了。,101
7,5,reflection,other,其他,重读样章发现还是断,临睡把后半段从头读一遍。,95
8,1,work,commercial_writing_delivery,商业写作/外部交付,交《回声巷》收尾版,她按客户语气意见微调那处注释，二选一替客户拍板，发出终版。,119
8,2,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,找新的黄昏写作地点,她绕到附近一家图书馆和两家咖啡店踩点，记下营业时间和采光。,117
8,3,creative_project,other,其他,在图书馆推样章后半,她坐两小时，反复调分段并置的段间过渡，删了又写。,120
8,4,relationship,waterline_funding_admin,《水位线》资助/项目管理,赵澈确认评审时间,她收到赵澈短信确认下周内部评审日期，回了句收到。,105
8,5,reflection,father_family_care,父母/父亲照护与陪伴,整理录音文件压焦虑,她回家后给运河和父亲的录音重命名、按主题归档到阁楼角。,116
9,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,项目B动线脚本起手,她铺开良渚展览平面，用纸笔重排参观动线的三段节点。,110
9,2,family,father_family_care,父母/父亲照护与陪伴,和母亲确认明早录音,母亲来电问明天几点到，她确认上午带录音设备去录父亲讲木桥。,127
9,3,health,other,其他,去泳池游一次,她下午抽空去泳池游了四十分钟。,85
9,4,work,commercial_writing_delivery,商业写作/外部交付,图书馆改项目B口述脚本,她在图书馆角落改项目B第一段口述脚本的语气。,124
9,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡再提七月,陈渡深夜发来语音，说七月来杭州的事可能要定了。,102
10,1,family,father_family_care,父母/父亲照护与陪伴,录父亲讲木桥,她九点半到，先放运河录音，再让父亲讲过桥上学的事。,123
10,2,family,father_family_care,父母/父亲照护与陪伴,母亲补出旧细节,母亲在旁补了父亲当年绕远路过桥、河上撑船的往事。,117
10,3,family,father_family_care,父母/父亲照护与陪伴,在父母家吃鳜鱼,她留下吃午饭，母亲做了父亲爱吃的鳜鱼和茭白。,108
10,4,creative_project,father_family_care,父母/父亲照护与陪伴,剪出父亲口述关键段,回家后她把父亲讲拆桥那段单独剪出，标好时间码。,116
10,5,creative_project,father_family_care,父母/父亲照护与陪伴,把口述嵌进样章过渡,她在图书馆把父亲口述放进样章后半那处硬过渡。,119
11,1,creative_project,father_family_care,父母/父亲照护与陪伴,整段重读发现开头太用力,她从头读样章，发现父亲声音进来后，开头那句老人引子显得太重。,114
11,2,work,commercial_writing_delivery,商业写作/外部交付,给《回声巷》开发票,客户问发票抬头，她核对信息开了票发过去。,103
11,3,work,waterline_processing_archive,《水位线》素材处理/归档/转写,项目B口述继续对位,她把第二段口述对进动线节点，调了语气长度。,101
11,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,听完陈渡那条语音,她把陈渡七月的长语音从头听完，没回。,98
11,5,creative_project,father_family_care,父母/父亲照护与陪伴,在阁楼第一次坐着听录音,她接上暖光台灯，在阁楼角放了一遍父亲的木桥口述。,111
12,1,creative_project,father_family_care,父母/父亲照护与陪伴,删掉样章开头引子,她把昨天标记的老人引子整句删了，让父亲木桥声音直接开篇。,112
12,2,relationship,chen_du_game_material,陈渡/游戏素材沟通,吕青午饭点破回避,吕青约午饭，闲聊中直接问她是不是在躲陈渡。,113
12,3,work,waterline_processing_archive,《水位线》素材处理/归档/转写,项目B第三段对位完成,她把第三段口述对进最后一个动线节点，调了收尾语气。,115
12,4,creative_project,other,其他,样章前半缺落点,她在图书馆试收尾样章前半，发现删引子后开头少了个落点。,114
12,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,终于回陈渡,她给陈渡发消息，说这周忙完了，约个时间口头聊聊七月。,111
13,1,creative_project,father_family_care,父母/父亲照护与陪伴,给样章开头找落点,她在父亲声音后试着加一句自己的克制旁白当落点。,104
13,2,family,father_family_care,父母/父亲照护与陪伴,母亲来电约周日,母亲问她明天来不来，她答应周日过去。,97
13,3,work,commercial_writing_delivery,商业写作/外部交付,项目B整体通读,她把三段动线脚本连起来读了一遍。,89
13,4,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,收拾出阁楼桌面,她把堆在阁楼桌上的杂物清走，腾出写字空间。,96
13,5,reflection,chen_du_game_material,陈渡/游戏素材沟通,预演和陈渡的通话,她在心里把下周和陈渡谈七月的话过了一遍。,101
14,1,family,father_family_care,父母/父亲照护与陪伴,去父母家看父亲状态,她按约到父母家，陪父亲坐了会儿，确认他这几天确实话多。,107
14,2,creative_project,father_family_care,父母/父亲照护与陪伴,临时补录父亲河边口述,趁父亲愿意说，她临时拿出手机补录了一段河边往事。,101
14,3,creative_project,other,其他,样章整版通读确认,回家后她把样章从开头落点到后半完整读了一遍。,105
14,4,work,attic_audio_space_setup,阁楼录音空间/隔音设备,校项目B第二段提速,她在阁楼把项目B第二段动线的节奏压短了些。,102
14,5,reflection,father_family_care,父母/父亲照护与陪伴,归档新口述，避开预演通话,她把今天补录的父亲口述存进阁楼角，没再去想陈渡的通话。,117
15,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,正式提交水位线样章,把昨天通读定稿的样章打包发给赵澈，附一句简短说明。,109
15,2,work,other,其他,复看项目B第二段提速,趁提交后的空档把昨天提速的第二段连前后段一起读。,109
15,3,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈要一段意图说明,收到赵澈较长回复，问能否补创作意图与方法的简短说明。,113
15,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,把通话敲到具体时间,主动给陈渡发消息，定下周三晚八点通话，不再含糊。,113
15,5,creative_project,father_family_care,父母/父亲照护与陪伴,整理父亲临时补录那段,在阁楼戴耳机听昨天手机补录的河边口述，做粗剪标记。,124
16,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,写给赵澈的意图说明,在阁楼起草那页创作意图，先用纸笔列了三句。,118
16,2,reflection,waterline_funding_admin,《水位线》资助/项目管理,意图说明卡在分寸,把开头改了四遍，读出声判断是不是在替评审表演真诚。,97
16,3,work,waterline_processing_archive,《水位线》素材处理/归档/转写,交付项目B动线脚本,把三段动线和口述节点整稿打包发给良渚展览对接人。,102
16,4,family,father_family_care,父母/父亲照护与陪伴,送鳜鱼撞见旧船票,去父母家送了鳜鱼，看见父亲在饭桌翻一张泛黄船票。,121
16,5,relationship,waterline_processing_archive,《水位线》素材处理/归档/转写,没躲开周三这通电话,回家后没开归档软件，只是坐在窗边想七月的事。,113
17,1,health,health_core_training,游泳/腰部核心训练,本周第三次游泳,一早去泳池游了四十分钟，慢蛙泳为主。,100
17,2,work,commercial_writing_delivery,商业写作/外部交付,良渚对接人的琐碎修改,收到项目B反馈，逐条看完对方提的措辞调整。,105
17,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,给水位线素材建目录,在阁楼把散落录音按访谈对象重命名归档。,115
17,4,family,father_family_care,父母/父亲照护与陪伴,父亲来电讲船票来历,父亲主动打电话讲那张旧船票是哪年坐的船。,105
17,5,reflection,other,其他,翻出通话前的草稿,在窗边翻周三通话前给自己列的几句话头。,108
18,1,work,commercial_writing_delivery,商业写作/外部交付,良渚修改又退回一处,逐条改完对接人的措辞意见，对方却把改过的一句又退回旧版。,112
18,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈那句普适一点,收到赵澈消息，说样章进了评审，但有人觉得能不能再普适一点。,122
18,3,health,attic_audio_space_setup,阁楼录音空间/隔音设备,搬桌子闪了腰,想把阁楼访谈角的桌子挪靠墙，搬到一半腰猛抽一下。,120
18,4,leisure,waterline_processing_archive,《水位线》素材处理/归档/转写,空手去运河边走,傍晚绕去运河边走了一段，没带录音设备，只是看水。,118
18,5,reflection,chen_du_game_material,陈渡/游戏素材沟通,写下真正想问的三句,坐窗边写下要问陈渡的三句话，删掉两句客套的，只留真问题。,118
19,1,work,commercial_writing_delivery,商业写作/外部交付,良渚那句终于定下,把昨天折中重提的那句再读一遍，对接人回复采纳。,102
19,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,给普适那句写立场,重读赵澈转的评审意见，写下一段为何不普适的理由。,110
19,3,health,other,其他,在家做核心拉伸,因昨天闪腰没去泳池，铺垫子做了二十分钟轻缓拉伸。,104
19,4,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,提前收桌不留躲处,早吃了饭，把桌面归零，关掉归档软件，只留昨天那三句。,105
19,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,和陈渡通了那通电话,八点准时拨通，按留下的话先问他七月到底为什么来。,112
20,1,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡夜里补的那条消息,醒来看到陈渡通话后补发的一条长消息，读完没回。,110
20,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,把守住具体声音的回应发出,把昨天写好的那段不普适的立场，重读一遍发给赵澈。,119
20,3,relationship,other,其他,和吕青短碰头讲通话,中午约吕青在医院附近吃面，主动讲了昨晚那通电话。,103
20,4,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,分次把阁楼桌子搬到位,趁腰好转，分两趟把那张桌子挪靠墙摆正。,108
20,5,reflection,father_family_care,父母/父亲照护与陪伴,坐进新角只听不干活,傍晚坐进刚成型的访谈角，听父亲船票那段松散录音。,111
21,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈给了折中条件,收到赵澈回复，认可具体声音，但问能否加一句更开放的收尾。,120
21,2,relationship,chen_du_game_material,陈渡/游戏素材沟通,回了陈渡放了一天的消息,终于回陈渡那条还要七月来的长消息，没给定论。,106
21,3,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,又拿提纲挡回复,想列水位线二次访谈提纲，列到一半发现是在躲陈渡。,109
21,4,family,father_family_care,父母/父亲照护与陪伴,母亲来电催周末,母亲打电话把周末过去说成已经安排好，催她回去陪父亲。,108
21,5,reflection,chen_du_game_material,陈渡/游戏素材沟通,不靠预演想七月,窗边重读陈渡消息，不写草稿不列话头，只直接想要不要他来。,108
22,1,creative_project,other,其他,试写那句开放收尾,在纸上写了五版收尾句，全划掉。,85
22,2,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的短消息,看完那条问她想得怎样的消息，搁了俩小时。,87
22,3,creative_project,father_family_care,父母/父亲照护与陪伴,图书馆二楼定收尾,在角落里把收尾删到一句，仍交给父亲的口述落。,94
22,4,health,health_core_training,游泳/腰部核心训练,腰没好改拉伸,在地垫上做了二十分钟轻拉伸，没去游泳。,78
22,5,creative_project,father_family_care,父母/父亲照护与陪伴,在阁楼角剪船票录音,坐进新角，第一次动手剪父亲讲船票那段散录音。,107
23,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,把收尾连回复一起发出,再读三遍那句开放收尾，附短回复发给赵澈。,89
23,2,reflection,other,其他,发出后的空落,关掉对话框去洗了所有杯子。,77
23,3,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈回了认可,路上收到赵澈消息，认可这版收尾，进内部评审。,87
23,4,family,father_family_care,父母/父亲照护与陪伴,只陪散步不录音,陪父亲走完小区一圈，他起头讲旧事她没掏手机。,102
23,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,补完二次访谈提纲,把搁了几天的船票二次访谈提纲写完整。,93
24,1,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈转来的临时咨询,回了封询单，简单报了个小时咨询价。,91
24,2,relationship,chen_du_game_material,陈渡/游戏素材沟通,吕青约的那碗面,和吕青吃片儿川，被她直接问陈渡到底回没回。,104
24,3,health,other,其他,终于回泳池,下水游了二十分钟，慢，没逞强。,89
24,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,认真回陈渡那条,没拿任务挡，坐下写长消息，把怕的去留说全。,97
24,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,想象七月他真来,没开录音，躺着想他来了之后的几种样子。,94
25,1,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,逼自己不刷陈渡的回复,把手机扣在桌上，出门去小贝店里坐。,78
25,2,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,听小贝说傍晚早关,靠窗喝咖啡，听小贝抱怨傍晚客少只能早收。,110
25,3,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡回的那条短消息,看到他回七月想来看看，不为别的。,86
25,4,family,father_family_care,父母/父亲照护与陪伴,给父亲定二次访谈时间,打电话约周末过去，顺带录船票后续。,88
25,5,creative_project,other,其他,翻旧地图想走访路线,摊开几张旧地图，圈出船票里提到的河段。,97
26,1,errand,errand_preparation,采购/出行/访谈准备,买鳜鱼茭白,去菜场挑了条鳜鱼，称了把茭白。,90
26,2,creative_project,other,其他,第一个老地名扑空,找到地图圈的点，原地早填平改了小区门牌。,96
26,3,family,father_family_care,父母/父亲照护与陪伴,做饭时父亲又起头讲河,灶上炖着鱼，父亲讲起河，她录了半句就关。,105
26,4,family,father_family_care,父母/父亲照护与陪伴,陪散步与母亲的念叨,陪父亲走小区两圈，母亲在旁说她回得少。,100
26,5,reflection,father_family_care,父母/父亲照护与陪伴,凭记忆补写没录的那段,回家后把父亲讲河那段凭印象写了几行。,104
27,1,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,比对录音版和转述版,把昨天的转述笔记和以前的录音段落摆一起读。,117
27,2,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈敲定临时咨询,回赵澈消息，确认那个城市更新展临时咨询接下。,104
27,3,health,health_core_training,游泳/腰部核心训练,游泳接回习惯,下水慢游二十五分钟，比上次多一点。,85
27,4,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,黄昏写作地点又试又退,先去图书馆二楼，嫌闷，最后回家钻进阁楼角。,116
27,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的日常消息,收到他发的一条没主题的日常碎语，随手回了几句。,105
28,1,creative_project,other,其他,核实第二个老地名,对着旧地图走到第二个点，记下与现状的偏差。,101
28,2,work,waterline_funding_admin,《水位线》资助/项目管理,临时咨询两场被压到同上午,看赵澈助理消息，确认两场连排在同一上午。,91
28,3,family,father_family_care,父母/父亲照护与陪伴,主动定下周回去的日子,给母亲打电话，自己先报了下周三过去。,88
28,4,creative_project,father_family_care,父母/父亲照护与陪伴,录音与转述剪个混合小样,在阁楼角把父亲嗓音和自己转述笔记剪在一起试听。,107
28,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡问七月具体哪几天,日常聊到末尾，他问七月具体哪几天方便。,97
29,1,health,health_core_training,游泳/腰部核心训练,回泳池慢游,去泳池慢游了二十分钟，没拼强度。,81
29,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,用环境声补混合小样的接缝,在录音和转述之间塞了一段运河水声当过渡。,107
29,3,relationship,chen_du_game_material,陈渡/游戏素材沟通,回陈渡的七月日期,直接说六月底前定不下具体日子，但不是在躲。,93
29,4,family,father_family_care,父母/父亲照护与陪伴,母亲来电确认周三的菜,应下买鳜鱼和茭白，听母亲念叨回得少。,102
29,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,在阁楼角理走访路线,把改向那段河道在地图上标成待印证。,94
30,1,work,other,其他,确认临时咨询的连排时间,回邮件把两场咨询定在下周二上午，并写明中场要半小时活动腰。,103
30,2,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,对月末账本，犹豫一笔录音设备,翻本月支出，对着一支更好的便携录音笔的价钱反复算。,119
30,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,样章评审排期定了,收到赵澈消息，样章下周三进基金会内部评审。,98
30,4,creative_project,father_family_care,父母/父亲照护与陪伴,再调一轮混合小样的音量,把环境声压低两格，让父亲那句重新浮出来。,107
30,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,动手清阁楼角,搬走两箱旧书，腾出一张能摊地图和录音笔的桌面。,111
31,1,work,other,其他,确认咨询连排物料,对照确认邮件核两场连排的资料和中场半小时。,99
31,2,reflection,waterline_funding_admin,《水位线》资助/项目管理,没去翻评审进度,点开邮箱看了眼，没搜赵澈，关掉。,93
31,3,family,father_family_care,父母/父亲照护与陪伴,送菜兼印证河道,带菜回父母家，趁父亲精神好问改向那段河。,115
31,4,creative_project,father_family_care,父母/父亲照护与陪伴,讲河时只转述不录,父亲顺着河又起头，她合上录音笔只记关键词。,110
31,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,再碰混合小样接缝,在阁楼角把环境声过渡往前挪了半秒试听。,113
32,1,creative_project,other,其他,剪短转述句救接缝,把过渡处那句长转述删到只剩半句再试听。,103
32,2,creative_project,other,其他,补标改向河道段,按粮站旧址和断头桥两个锚点在旧地图上画出改向那段。,103
32,3,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈电话改期,接赵澈电话，评审从周三提前到今天下午晚些。,94
32,4,health,health_core_training,游泳/腰部核心训练,泳池慢游放松,去泳池慢游半小时松开发紧的腰。,90
32,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的闲消息,陈渡发来一条聊《回声巷》新支线的普通消息，她照常回。,97
33,1,work,waterline_funding_admin,《水位线》资助/项目管理,评审反馈到了,读赵澈邮件，基金会基本认可，但提方言段太私密。,93
33,2,reflection,waterline_funding_admin,《水位线》资助/项目管理,放半天再回赵澈,中午前回邮件，只答应前面补一句极短环境提示。,100
33,3,work,other,其他,连排前核物料,对照确认邮件再核两场资料和中场半小时。,90
33,4,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,试补提示句又毁接缝,在阁楼角把承诺的提示句插进混合小样前段试听。,106
33,5,health,health_core_training,游泳/腰部核心训练,慢游松腰,久坐后腰发紧，去泳池慢游半小时。,86
34,1,work,other,其他,提前一小时到场观察,比连排早一小时到，先在场地里走一圈看动线和座位。,103
34,2,work,errand_preparation,采购/出行/访谈准备,拿纸质提示按回中场,对方一开场想压缩流程跳过中场，她直接拿出打印件指给主办看。,112
34,3,work,other,其他,守住只谈结构的边界,第二场被临时拉进一个不在邮件链的人，要她直接给内容方案。,108
34,4,health,other,其他,中场靠墙做拉伸,中场半小时没去社交，找了面墙做几下轻拉伸。,105
34,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡问支线细节,陈渡发来一条《回声巷》支线的具体问题，她照常回了两句。,108
35,1,reflection,other,其他,睡到自然醒补耗损,没设闹钟，醒来先躺着试腰还紧不紧。,89
35,2,work,other,其他,把连排反馈写成邮件,将昨天两条口头反馈整理成正式邮件发给主办。,105
35,3,health,health_core_training,游泳/腰部核心训练,改拉伸加慢游不硬撑,放弃下午动阁楼，改做轻拉伸再去泳池慢游。,98
35,4,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈追问完整篇章计划,读到赵澈邮件，说评审有人感兴趣，问她有没有后续整篇计划。,124
35,5,creative_project,waterline_funding_admin,《水位线》资助/项目管理,列二次访谈待办拉回手头,把注意力从赵澈的问题转到列二次访谈当天要带的东西。,119
36,1,creative_project,other,其他,纸上画篇章骨架,用纸笔列出《水位线》已有素材和待采集空缺。,110
36,2,work,waterline_funding_admin,《水位线》资助/项目管理,回赵澈的完整篇章问,回邮件，愿给阶段性计划但不承诺成品时间表。,100
36,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,坐实阁楼工位,把录音笔、旧地图、虚线段笔记归到固定桌面。,104
36,4,family,father_family_care,父母/父亲照护与陪伴,主动定后天回家,接母亲念叨电话，定下后天回去带鳜鱼。,103
36,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡又探七月,陈渡问她六月底前到底能不能定，她诚实回还没定。,104
37,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,试录新录音笔,用新便携录音笔对着自己压低的声音试录几句回放。,125
37,2,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈回阶段计划,读赵澈邮件，对方没要时间表，问能不能下周当面聊后续。,115
37,3,creative_project,other,其他,把河道问题压成三问,把改向河道虚线段要现场核的事写成三句具体提问。,122
37,4,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,清掉阁楼最后一箱书,把工位旁最后一箱旧书搬下楼归整，桌面彻底空出。,116
37,5,errand,errand_preparation,采购/出行/访谈准备,买鳜鱼备明天,去菜场挑了条活鳜鱼处理好放冰箱。,100
38,1,errand,errand_preparation,采购/出行/访谈准备,现买茭白配昨备的鳜鱼,去菜场挑了一把嫩茭白，鳜鱼昨晚已收拾好。,111
38,2,family,father_family_care,父母/父亲照护与陪伴,在父母家做这顿饭,下厨清蒸鳜鱼、炒茭白，母亲在旁指挥火候。,108
38,3,family,father_family_care,父母/父亲照护与陪伴,饭后陪父亲散步只听不录,陪父亲在小区慢走，他讲起断头桥那段河怎么改向。,109
38,4,relationship,father_family_care,父母/父亲照护与陪伴,母亲又绕到七月那个人,临走母亲旁敲侧击问她七月是不是有人来。,92
38,5,creative_project,father_family_care,父母/父亲照护与陪伴,补写断头桥转述并标待核,回家凭记忆把父亲今天讲的桥与河道写成转述笔记。,108
39,1,health,health_core_training,游泳/腰部核心训练,连排次日先去泳池松腰,去泳池慢游了二十多个来回，重点松腰背。,95
39,2,creative_project,other,其他,昨夜断头桥转述对齐三问,把昨晚写的断头桥转述笔记和改向河道虚线段、三句现场提问对上。,119
39,3,work,other,其他,编外人回邮件试探做内容,对方含糊问能否先帮做一点内容，她回邮件重申只走另立报价。,103
39,4,work,waterline_funding_admin,《水位线》资助/项目管理,主动给赵澈两个线上时段,给赵澈发了两个视频通话备选时段，等他选。,94
39,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,回陈渡支线小问没绕七月,陈渡问《回声巷》一条支线的衔接，她直接回了解法。,102
40,1,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈选定线上时段,赵澈回了两备选里的一个，定后天下午视频。,112
40,2,work,other,其他,编外人松口愿走报价,编外人回邮件，说愿意按另立报价走。,96
40,3,creative_project,other,其他,改写太空的那一问,重过断头桥转述与虚线段，发现一问太抽象，改成动作型提问。,123
40,4,health,health_core_training,游泳/腰部核心训练,泳池慢游松透腰,去泳池慢游，比昨天多游了几个来回。,92
40,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,排出访谈整段流程贴墙,把二次访谈现场流程写成一页纸，贴在阁楼桌前。,122


==> anc/supplement/eight_model_action_repetition/claude/action_repetition_metrics_40d.json <==
{
  "model": "claude",
  "model_dir": "eight_model_action_repetition/claude",
  "ok": true,
  "days_analyzed": 40,
  "events_analyzed": 200,
  "category_count": 10,
  "top3_event_share": 0.545,
  "top5_event_share": 0.76,
  "mean_recent_5day_event_repetition_rate": 0.976,
  "min_recent_5day_event_repetition_rate": 0.6,
  "max_recent_5day_event_repetition_rate": 1.0,
  "mean_category_jaccard_vs_prior": 0.7733,
  "first_window_recent_repetition_rate_ge_80pct": 7,
  "first_window_recent_repetition_rate_ge_90pct": 8,
  "category_stats": [
    {
      "action_category": "father_family_care",
      "label": "父母/父亲照护与陪伴",
      "events": 44,
      "event_share": 0.22,
      "days_covered": 26,
      "day_coverage": 0.65,
      "max_events_in_one_day": 5,
      "max_consecutive_days_present": 12,
      "days": "1 2 6 7 8 9 10 11 12 13 14 15 16 17 20 21 22 23 25 26 28 29 30 31 36 38"
    },
    {
      "action_category": "other",
      "label": "其他",
      "events": 38,
      "event_share": 0.19,
      "days_covered": 30,
      "day_coverage": 0.75,
      "max_events_in_one_day": 3,
      "max_consecutive_days_present": 8,
      "days": "1 2 3 4 5 7 8 9 12 14 15 17 19 20 22 23 24 25 26 28 30 31 32 33 34 35 36 37 39 40"
    },
    {
      "action_category": "waterline_funding_admin",
      "label": "《水位线》资助/项目管理",
      "events": 27,
      "event_share": 0.135,
      "days_covered": 22,
      "day_coverage": 0.55,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 4,
      "days": "2 5 8 15 16 18 19 20 21 23 24 27 28 30 31 32 33 35 36 37 39 40"
    },
    {
      "action_category": "chen_du_game_material",
      "label": "陈渡/游戏素材沟通",
      "events": 24,
      "event_share": 0.12,
      "days_covered": 21,
      "day_coverage": 0.525,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 5,
      "days": "3 4 9 11 12 13 15 18 19 20 21 22 24 25 27 28 29 32 34 36 39"
    },
    {
      "action_category": "waterline_processing_archive",
      "label": "《水位线》素材处理/归档/转写",
      "events": 19,
      "event_share": 0.095,
      "days_covered": 17,
      "day_coverage": 0.425,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 4,
      "days": "1 5 9 11 12 16 17 18 19 21 23 24 27 29 30 36 37"
    },
    {
      "action_category": "attic_audio_space_setup",
      "label": "阁楼录音空间/隔音设备",
      "events": 15,
      "event_share": 0.075,
      "days_covered": 15,
      "day_coverage": 0.375,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 3,
      "days": "2 3 4 6 7 13 14 18 20 27 29 31 33 37 40"
    },
    {
      "action_category": "commercial_writing_delivery",
      "label": "商业写作/外部交付",
      "events": 12,
      "event_share": 0.06,
      "days_covered": 12,
      "day_coverage": 0.3,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 4,
      "days": "1 2 3 6 7 8 9 11 13 17 18 19"
    },
    {
      "action_category": "health_core_training",
      "label": "游泳/腰部核心训练",
      "events": 9,
      "event_share": 0.045,
      "days_covered": 9,
      "day_coverage": 0.225,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "17 22 27 29 32 33 35 39 40"
    },
    {
      "action_category": "xiaobei_cafe_copy_exchange",
      "label": "小贝/咖啡店文案互惠",
      "events": 6,
      "event_share": 0.03,
      "days_covered": 5,
      "day_coverage": 0.125,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 2,
      "days": "1 3 7 8 25"
    },
    {
      "action_category": "errand_preparation",
      "label": "采购/出行/访谈准备",
      "events": 6,
      "event_share": 0.03,
      "days_covered": 6,
      "day_coverage": 0.15,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "4 5 26 34 37 38"
    }
  ],
  "window_metrics": [
    {
      "window_end_day": 6,
      "recent_event_repetition_rate": 0.6,
      "category_jaccard_vs_prior": 0.5556,
      "recent_unique_categories": 9,
      "repeated_category_count": 5,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 7,
      "recent_event_repetition_rate": 0.84,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 9,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 8,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 9,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 1.0,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 10,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 11,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 12,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 13,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6667,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 14,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6667,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 15,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 16,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 17,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 18,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 19,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 20,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 21,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 22,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 23,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 24,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 25,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 26,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 27,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 28,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 29,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 30,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 31,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 32,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 33,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 34,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 35,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin"
      ]
    },
    {
      "window_end_day": 36,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 37,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 38,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 39,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 40,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    }
  ],
  "max_days": 40
}


==> anc/supplement/eight_model_action_repetition/claude/action_repetition_summary_40d.md <==
# Action-Only Repetition Summary, claude

- Days analyzed: 40
- Events analyzed: 200
- Primary action categories: 10
- Top 3 categories share: 54.5%
- Top 5 categories share: 76.0%
- Mean recent-5-day action repetition rate vs prior history: 97.6%
- First 5-day window with >=80% action-category repetition: day 7
- First 5-day window with >=90% action-category repetition: day 8

## Category Frequency

| category | events | share | days covered | max consecutive days |
|---|---:|---:|---:|---:|
| 父母/父亲照护与陪伴 | 44 | 22.0% | 26/40 | 12 |
| 其他 | 38 | 19.0% | 30/40 | 8 |
| 《水位线》资助/项目管理 | 27 | 13.5% | 22/40 | 4 |
| 陈渡/游戏素材沟通 | 24 | 12.0% | 21/40 | 5 |
| 《水位线》素材处理/归档/转写 | 19 | 9.5% | 17/40 | 4 |
| 阁楼录音空间/隔音设备 | 15 | 7.5% | 15/40 | 3 |
| 商业写作/外部交付 | 12 | 6.0% | 12/40 | 4 |
| 游泳/腰部核心训练 | 9 | 4.5% | 9/40 | 2 |
| 小贝/咖啡店文案互惠 | 6 | 3.0% | 5/40 | 2 |
| 采购/出行/访谈准备 | 6 | 3.0% | 6/40 | 2 |


==> anc/supplement/eight_model_action_repetition/cross_model_action_repetition_analysis_40d.md <==
# Cross-Model Action-Only Repetition Analysis, 8 Models / 40 Days

## Scope

- Included models: Claude, DeepSeek, Doubao, Gemini, GLM, GPT, Kimi, Qwen.
- Excluded model: MiniMax, abandoned per user instruction after incomplete generation.
- Unit of analysis: action-only event category from each event title + action.
- Horizon: 40 days per model, 5 events per day, 200 events per model, 1,600 events total.
- Primary metric: rolling 5-day action-category repetition rate against all prior history.
- Kimi caveat: the 40-day trajectory output is model-level Kimi K2.6 but mixed-route: 21 days through OpenRouter Kimi K2.6, 19 days through Moonshot native kimi-k2.6.

## Headline Results

- Mean 5-day repetition across models: 96.5% (range 95.2%-97.6%).
- First >=80% repetition window appears by day 9 for every included model.
- First >=90% repetition window appears by day 11 for every included model.
- Mean top-3 action-category share: 57.1%; mean top-5 share: 75.4%.
- Category diversity stays narrow: every model uses only 10-11 primary action categories across 200 events.

## Model-Level Metrics

| model | mean 5d repetition | first >=80% | first >=90% | top3 share | top5 share | categories | mean Jaccard |
|---|---:|---:|---:|---:|---:|---:|---:|
| claude | 97.6% | day 7 | day 8 | 54.5% | 76.0% | 10 | 77.3% |
| deepseek | 97.1% | day 7 | day 7 | 62.5% | 80.0% | 10 | 75.1% |
| gpt | 97.1% | day 8 | day 8 | 58.5% | 79.0% | 10 | 76.6% |
| qwen | 96.6% | day 9 | day 9 | 56.5% | 74.0% | 10 | 84.9% |
| gemini | 96.2% | day 7 | day 7 | 46.5% | 66.0% | 11 | 75.9% |
| glm | 96.1% | day 7 | day 8 | 64.0% | 80.0% | 10 | 62.8% |
| doubao | 96.0% | day 9 | day 11 | 55.5% | 72.5% | 11 | 68.7% |
| kimi | 95.2% | day 9 | day 9 | 58.5% | 75.5% | 10 | 68.9% |

## Dominant Action Channels

Across all 1,600 events, the top action channels are:

| action category | events | share |
|---|---:|---:|
| 父母/父亲照护与陪伴 | 419 | 26.2% |
| 其他 | 207 | 12.9% |
| 《水位线》素材处理/归档/转写 | 188 | 11.8% |
| 《水位线》资助/项目管理 | 168 | 10.5% |
| 商业写作/外部交付 | 158 | 9.9% |
| 陈渡/游戏素材沟通 | 116 | 7.2% |
| 游泳/腰部核心训练 | 115 | 7.2% |
| 小贝/咖啡店文案互惠 | 99 | 6.2% |
| 阁楼录音空间/隔音设备 | 86 | 5.4% |
| 采购/出行/访谈准备 | 40 | 2.5% |

## Model-Specific Profiles

- **claude**: dominant channel is 父母/父亲照护与陪伴 (22.0%, 26/40 days, max streak 12 days). Top-5 share 76.0%; first >=90% repetition at day 8.
- **deepseek**: dominant channel is 父母/父亲照护与陪伴 (25.5%, 36/40 days, max streak 22 days). Top-5 share 80.0%; first >=90% repetition at day 7.
- **doubao**: dominant channel is 父母/父亲照护与陪伴 (31.5%, 38/40 days, max streak 16 days). Top-5 share 72.5%; first >=90% repetition at day 11.
- **gemini**: dominant channel is 父母/父亲照护与陪伴 (20.0%, 30/40 days, max streak 6 days). Top-5 share 66.0%; first >=90% repetition at day 7.
- **glm**: dominant channel is 父母/父亲照护与陪伴 (29.0%, 38/40 days, max streak 33 days). Top-5 share 80.0%; first >=90% repetition at day 8.
- **gpt**: dominant channel is 商业写作/外部交付 (23.5%, 36/40 days, max streak 15 days). Top-5 share 79.0%; first >=90% repetition at day 8.
- **kimi**: dominant channel is 父母/父亲照护与陪伴 (32.5%, 39/40 days, max streak 28 days). Top-5 share 75.5%; first >=90% repetition at day 9.
- **qwen**: dominant channel is 父母/父亲照护与陪伴 (27.5%, 38/40 days, max streak 29 days). Top-5 share 74.0%; first >=90% repetition at day 9.

## Interpretable Findings

1. **Mode-lock is early, not late.** All eight models cross the >=80% 5-day repetition threshold by day 9, and all cross >=90% by day 11. This means the lock-in signal emerges within the first two simulated weeks, long before the 40-day horizon.
2. **High repetition is not only a concentration artifact.** Gemini has the lowest top-3 concentration (46.5%) but still reaches a 96.2% mean 5-day repetition rate. This suggests that once an action category has appeared, models repeatedly return to the known category set even when no single category dominates.
3. **Family-care becomes the strongest attractor.** The father/family-care channel accounts for 26.2% of all events and is the top category in 7 of 8 models. GPT is the exception, where commercial writing is slightly more dominant.
4. **Different models lock into different local routines.** GLM and Kimi show especially long family-care streaks; DeepSeek strongly couples family care with Waterline material processing; GPT shifts more mass into commercial delivery; Gemini is the least top-heavy but still repeats the same category inventory.
5. **The compaction memory policy does not prevent category-level convergence.** Weekly/monthly compression controls raw context length, but the models still preserve and reuse a small set of action channels as the life engine advances.

## Paper-Ready Claim

In an 8-model, 40-day self-orchestrated persona simulation with weekly/monthly memory compaction, action-level behavior converged rapidly across all tested models. Each model generated 200 events, yet rolling 5-day action-category repetition averaged 95.2%-97.6%, with every model crossing 80% repetition by day 9 and 90% by day 11. The result indicates that context compaction alone does not prevent self-orchestrated persona routines from collapsing into a small, repeatedly reused action repertoire.

## Output Files

- `action_repetition_model_summary_40d.csv/json`: model-level metrics.
- `cross_model_rankings_40d.csv`: ranked summary by mean 5-day repetition.
- `cross_model_top_categories_40d.csv`: top action categories per model.
- Per-model `action_only_events_40d.csv`, `action_category_counts_40d.csv`, and `action_repetition_summary_40d.md` are in each model subdirectory.


==> anc/supplement/eight_model_action_repetition/cross_model_rankings_40d.csv <==
rank_by_repetition,model,mean_5day_repetition,first_ge80,first_ge90,top3_share,top5_share,category_count,mean_jaccard,dominant_category,dominant_category_share,dominant_category_days,dominant_category_max_streak
1,claude,0.976,7,8,0.545,0.76,10,0.7733,父母/父亲照护与陪伴,0.22,26,12
2,deepseek,0.9714,7,7,0.625,0.8,10,0.7515,父母/父亲照护与陪伴,0.255,36,22
3,gpt,0.9714,8,8,0.585,0.79,10,0.7657,商业写作/外部交付,0.235,36,15
4,qwen,0.9657,9,9,0.565,0.74,10,0.8489,父母/父亲照护与陪伴,0.275,38,29
5,gemini,0.9623,7,7,0.465,0.66,11,0.7591,父母/父亲照护与陪伴,0.2,30,6
6,glm,0.9611,7,8,0.64,0.8,10,0.6283,父母/父亲照护与陪伴,0.29,38,33
7,doubao,0.96,9,11,0.555,0.725,11,0.6873,父母/父亲照护与陪伴,0.315,38,16
8,kimi,0.952,9,9,0.585,0.755,10,0.6889,父母/父亲照护与陪伴,0.325,39,28


==> anc/supplement/eight_model_action_repetition/cross_model_top_categories_40d.csv <==
model,rank,category,events,share,days_covered,max_consecutive_days_present
claude,1,父母/父亲照护与陪伴,44,0.22,26,12
claude,2,其他,38,0.19,30,8
claude,3,《水位线》资助/项目管理,27,0.135,22,4
claude,4,陈渡/游戏素材沟通,24,0.12,21,5
claude,5,《水位线》素材处理/归档/转写,19,0.095,17,4
deepseek,1,父母/父亲照护与陪伴,51,0.255,36,22
deepseek,2,《水位线》素材处理/归档/转写,46,0.23,33,26
deepseek,3,其他,28,0.14,23,5
deepseek,4,陈渡/游戏素材沟通,20,0.1,20,3
deepseek,5,商业写作/外部交付,15,0.075,14,3
doubao,1,父母/父亲照护与陪伴,63,0.315,38,16
doubao,2,《水位线》素材处理/归档/转写,27,0.135,21,4
doubao,3,游泳/腰部核心训练,21,0.105,21,4
doubao,4,陈渡/游戏素材沟通,18,0.09,16,2
doubao,5,《水位线》资助/项目管理,16,0.08,15,6
gemini,1,父母/父亲照护与陪伴,40,0.2,30,6
gemini,2,《水位线》资助/项目管理,28,0.14,27,6
gemini,3,其他,25,0.125,21,8
gemini,4,《水位线》素材处理/归档/转写,20,0.1,18,7
gemini,5,商业写作/外部交付,19,0.095,19,7
glm,1,父母/父亲照护与陪伴,58,0.29,38,33
glm,2,其他,48,0.24,33,19
glm,3,游泳/腰部核心训练,22,0.11,21,14
glm,4,《水位线》资助/项目管理,17,0.085,16,6
glm,5,小贝/咖啡店文案互惠,15,0.075,15,4
gpt,1,商业写作/外部交付,47,0.235,36,15
gpt,2,父母/父亲照护与陪伴,43,0.215,35,17
gpt,3,《水位线》资助/项目管理,27,0.135,25,4
gpt,4,其他,23,0.115,17,7
gpt,5,《水位线》素材处理/归档/转写,18,0.09,15,4
kimi,1,父母/父亲照护与陪伴,65,0.325,39,28
kimi,2,小贝/咖啡店文案互惠,26,0.13,26,10
kimi,3,《水位线》资助/项目管理,26,0.13,24,10
kimi,4,阁楼录音空间/隔音设备,19,0.095,16,4
kimi,5,游泳/腰部核心训练,15,0.075,15,7
qwen,1,父母/父亲照护与陪伴,55,0.275,38,29
qwen,2,《水位线》素材处理/归档/转写,33,0.165,23,5
qwen,3,商业写作/外部交付,25,0.125,23,9
qwen,4,其他,20,0.1,18,5
qwen,5,《水位线》资助/项目管理,15,0.075,14,2


==> anc/supplement/eight_model_action_repetition/crosscheck_metric_semantics_40d.md <==
# Metric Cross-Check: What Does Early 5-Day Action Repetition Mean?

## Definition Checked

For a window ending at day D, the original metric examines the 25 recent events from days D-4..D. An event is counted as repeated if its action category already appeared at least once in all prior days <= D-5. Therefore, day-7 >=80% means at least 21 of the 25 events in days 3-7 belong to action categories that already appeared in days 1-2. This is semantic action-channel recurrence, not exact textual repetition.

## Robustness Variants

| variant | interpretation | mean range | latest first >=80% | latest first >=90% |
|---|---|---:|---:|---:|
| original | category appeared >=1 time in prior history | 95.2%-97.6% | day 9 | day 11 |
| no_other | same as original, excluding Other category | 95.6%-97.3% | day 9 | day 11 |
| prior_events_ge_2 | category appeared >=2 prior events | 86.9%-93.4% | day 12 | day 15 |
| prior_days_ge_2 | category appeared on >=2 prior days | 86.9%-93.4% | day 12 | day 15 |
| prior_events_ge_3 | category appeared >=3 prior events | 80.0%-86.6% | day 16 | day 19 |

## Interpretation

- The original day-9/day-11 claim is valid only for category-level semantic recurrence: once a category has appeared before, later events in that same semantic action channel are counted as repeated.
- Removing the broad `Other` bucket barely changes the result, so the high repetition is not driven by `Other`.
- Requiring stronger history support weakens the early-day claim but not the overall finding. With >=2 prior events or >=2 prior days, every model still reaches >=80% by day 12. With >=3 prior events, every model reaches >=80% by day 16.
- The defensible paper wording is: models rapidly close over a small action repertoire / action-channel inventory. Avoid wording such as exact event duplication or verbatim repetition.

## Caveats

- The taxonomy is keyword/rule based and intentionally broad. It measures semantic action type, not fine-grained novelty inside the type.
- Early windows are sensitive to how many action categories appear in days 1-2. High day-7 rates indicate rapid reuse of early-established categories.
- Some categories such as family care, project admin, and material processing contain varied concrete actions, but they are semantically the same behavioral channels under this case-study definition.


==> anc/supplement/eight_model_action_repetition/crosscheck_metric_variants_40d.csv <==
model,variant,definition,mean_5day_repetition,first_ge80,first_ge90
claude,original,category appeared >=1 time in prior history,0.976,7,8
claude,no_other,"same as original, excluding Other category",0.9694,8,9
claude,prior_events_ge_2,category appeared >=2 prior events,0.9337,9,10
claude,prior_days_ge_2,category appeared on >=2 prior days,0.9337,9,10
claude,prior_events_ge_3,category appeared >=3 prior events,0.8377,14,14
deepseek,original,category appeared >=1 time in prior history,0.9714,7,7
deepseek,no_other,"same as original, excluding Other category",0.971,7,7
deepseek,prior_events_ge_2,category appeared >=2 prior events,0.9086,8,13
deepseek,prior_days_ge_2,category appeared on >=2 prior days,0.9086,8,13
deepseek,prior_events_ge_3,category appeared >=3 prior events,0.8491,14,15
doubao,original,category appeared >=1 time in prior history,0.96,9,11
doubao,no_other,"same as original, excluding Other category",0.9664,8,11
doubao,prior_events_ge_2,category appeared >=2 prior events,0.8686,11,13
doubao,prior_days_ge_2,category appeared on >=2 prior days,0.8686,11,13
doubao,prior_events_ge_3,category appeared >=3 prior events,0.8,14,14
gemini,original,category appeared >=1 time in prior history,0.9623,7,7
gemini,no_other,"same as original, excluding Other category",0.9697,7,7
gemini,prior_events_ge_2,category appeared >=2 prior events,0.904,9,15
gemini,prior_days_ge_2,category appeared on >=2 prior days,0.904,9,15
gemini,prior_events_ge_3,category appeared >=3 prior events,0.8366,14,16
glm,original,category appeared >=1 time in prior history,0.9611,7,8
glm,no_other,"same as original, excluding Other category",0.9558,7,8
glm,prior_events_ge_2,category appeared >=2 prior events,0.872,12,14
glm,prior_days_ge_2,category appeared on >=2 prior days,0.872,12,14
glm,prior_events_ge_3,category appeared >=3 prior events,0.8251,14,15
gpt,original,category appeared >=1 time in prior history,0.9714,8,8
gpt,no_other,"same as original, excluding Other category",0.9728,8,8
gpt,prior_events_ge_2,category appeared >=2 prior events,0.9246,10,11
gpt,prior_days_ge_2,category appeared on >=2 prior days,0.9154,10,11
gpt,prior_events_ge_3,category appeared >=3 prior events,0.8663,13,19
kimi,original,category appeared >=1 time in prior history,0.952,9,9
kimi,no_other,"same as original, excluding Other category",0.9634,9,9
kimi,prior_events_ge_2,category appeared >=2 prior events,0.9006,11,12
kimi,prior_days_ge_2,category appeared on >=2 prior days,0.8903,11,12
kimi,prior_events_ge_3,category appeared >=3 prior events,0.8651,12,14
qwen,original,category appeared >=1 time in prior history,0.9657,9,9
qwen,no_other,"same as original, excluding Other category",0.9653,9,9
qwen,prior_events_ge_2,category appeared >=2 prior events,0.9029,11,14
qwen,prior_days_ge_2,category appeared on >=2 prior days,0.9029,11,14
qwen,prior_events_ge_3,category appeared >=3 prior events,0.8469,16,16


==> anc/supplement/eight_model_action_repetition/deepseek/action_category_counts_40d.csv <==
action_category,label,events,event_share,days_covered,day_coverage,max_events_in_one_day,max_consecutive_days_present,days
father_family_care,父母/父亲照护与陪伴,51,0.255,36,0.9,3,22,1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 24 25 27 29 30 31 32 33 34 35 36 37 38 40
waterline_processing_archive,《水位线》素材处理/归档/转写,46,0.23,33,0.825,3,26,1 2 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 32 33 37 38 39
other,其他,28,0.14,23,0.575,3,5,2 6 9 12 14 15 16 17 18 22 23 25 26 27 28 30 31 32 34 35 37 39 40
chen_du_game_material,陈渡/游戏素材沟通,20,0.1,20,0.5,1,3,1 2 3 5 9 10 12 13 15 16 17 19 20 25 30 31 34 35 36 39
commercial_writing_delivery,商业写作/外部交付,15,0.075,14,0.35,2,3,2 3 4 6 7 24 26 28 30 31 34 35 36 40
health_core_training,游泳/腰部核心训练,13,0.065,12,0.3,2,3,1 8 10 13 14 15 25 26 27 29 30 40
waterline_funding_admin,《水位线》资助/项目管理,12,0.06,12,0.3,1,3,1 3 5 6 13 21 22 23 29 31 35 38
errand_preparation,采购/出行/访谈准备,7,0.035,6,0.15,2,2,4 8 18 19 22 33
xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,4,0.02,4,0.1,1,1,9 11 14 32
attic_audio_space_setup,阁楼录音空间/隔音设备,4,0.02,4,0.1,1,2,19 23 24 34


==> anc/supplement/eight_model_action_repetition/deepseek/action_only_events_40d.csv <==
day,event_index,event_type,action_category,action_category_label,title,action,estimated_tokens
1,1,health,health_core_training,游泳/腰部核心训练,腰痛取消晨练,她放弃了一套核心训练，改做热敷，给吕青发消息问附近泳池。,107
1,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,检查样章回复,她反复刷新邮箱，赵澈依然没有回复，只好打开文档重读《水位线》样章，改动了几处措辞。,117
1,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲绕湖散步,她买了鳝丝和软桃过去，陪父亲沿小区人工湖慢走两圈，听他说训练没用，不如多走走。,137
1,4,work,waterline_processing_archive,《水位线》素材处理/归档/转写,赶制背叛线初稿,客户在即时通讯上催问进展，她关掉手机连画三张节点草图，但对关键对白始终捏不准分寸。,133
1,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡推迟行程,陈渡发来一条很长很轻的语音，说原定七月行可能挪到八月，问她是否有空试一个实验性质的叙事原型。,137
2,1,health,other,其他,腰痛依旧，做改良拉伸,她热敷二十分钟，跟练了一套脊柱友好拉伸，发现侧弯动作能暂时止痛。,139
2,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,在咖啡馆写背叛线对白,她靠窗坐下，用昨天画的节点图逐一填空，给角色加了一句「你以为我当时没看见，其实我是不敢看」,149
2,3,work,commercial_writing_delivery,商业写作/外部交付,应对展览B客户的网红化需求,客户来电要求在三段口述史展线里加入「适合拍照的沉浸式装置」，她先记录需求，答应周日前给修改方案。,157
2,4,family,father_family_care,父母/父亲照护与陪伴,母亲来电报父亲进步,母亲电话里说父亲下午自己多绕了湖半圈，还主动提周末复查，林岑答应周六早上去接他们。,160
2,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡发来叙事原型文档,她泡了杯淡茶，点开陈渡传来的原型文稿，发现是关于「无主角城市场景叙事」的实验框架。,154
3,1,reflection,waterline_funding_admin,《水位线》资助/项目管理,等待赵澈回音，整理书架转移焦虑,她热敷后查看邮箱，赵澈仍无回复，不自觉地开始按颜色重排书架上的项目文件夹。,154
3,2,work,commercial_writing_delivery,商业写作/外部交付,为展览B设计折中动线，守住口述缓冲区,她在原参观动线末端画出一个镜面拍照装置区，将三段口述史展墙严格前置，中间设置观者静默通道。,169
3,3,work,commercial_writing_delivery,商业写作/外部交付,微调《回声巷》背叛线台词，项目收尾,客户反馈要求背叛对白更含蓄，她把「我不敢看」改成「我转头看别处了」，并微调前面铺垫。,169
3,4,family,father_family_care,父母/父亲照护与陪伴,母亲来电确认明日复查，带阿胶并叮嘱腰,母亲在电话里说父亲今天又主动绕湖，还自己翻出旧病历，让她明早九点到就行，带了阿胶要她泡水喝。,179
3,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,给陈渡的深夜原型回复,她重读陈渡的「无主角城市场景」原型，写下两百字回复，提及杭州公交站观察，并问了场景触发与记忆锚点两个架构问题。,176
4,1,health,errand_preparation,采购/出行/访谈准备,早起热敷出门，准备复查,她热敷腰部二十分钟，简单拉伸，把医保卡和病历塞进帆布袋。,145
4,2,family,father_family_care,父母/父亲照护与陪伴,陪父亲在康复科复查，转介社区小组,她扶着父亲站上步态分析仪，医生指着数据说髋关节发力有改善，建议参加社区日间康复小组。,168
4,3,leisure,father_family_care,父母/父亲照护与陪伴,去小贝店暂歇，聊父亲的老小孩脾气,她灌下一杯温水，点单时小贝递来低糖司康，她坐下讲起复查的口角。,151
4,4,work,commercial_writing_delivery,商业写作/外部交付,完善展览B网红装置说明，妥协灯光请求,她把镜面装置文字写成「记忆像水痕，干了才看得见」，连同动线图发给客户。,161
4,5,relationship,waterline_processing_archive,《水位线》素材处理/归档/转写,陈渡确认八月工作坊，她开始清理阁楼录音角,陈渡复：「八月工作坊想邀你带一个本地记忆采集小练习」，她回「我有兴趣，但需看那时水位线进度」。随后她搬开阁楼储物箱，清出旧MD录音机和几盘空白带。,190
5,1,health,waterline_funding_admin,《水位线》资助/项目管理,起床拉伸，查看消息,她热敷后做了一组侧弯拉伸，翻看手机，赵澈仍无回复，展览B客户也无新消息。,114
5,2,relationship,chen_du_game_material,陈渡/游戏素材沟通,与陈渡通话确认八月工作坊,她拨通陈渡电话，对方确认工作坊在八月第二周周末，并提到会带一位工程师助理，她略感意外但表示欢迎。,150
5,3,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,买置物架兼修旧录音机,她去小区旁的五金店买了一个两层的木制置物架，顺路走进电器维修铺，老板看了录音机说电池仓腐蚀严重，修不如买新的，她只买了置物架离开。,175
5,4,family,father_family_care,父母/父亲照护与陪伴,母亲来电安排接送,母亲电话里说父亲愿意下周二去社区康复小组试试，问林岑能否早上送去。,147
5,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,布置阁楼，意外听到旧磁带,她慢慢把置物架搬上阁楼安装好，摆上部分旧书和录音设备，随手将一盒无标签磁带塞进录音机，按下播放，在沙沙声中听到一小段年轻女声说「这条巷子以前有口井，夏天小孩子都围着」，然后断了。,210
6,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,给赵澈发跟进邮件,她煮水热敷腰部后打开邮箱，删掉两版情绪外溢的草稿，最终发出一句：「如有需要可补充任何形式材料，祝评审顺利。」,147
6,2,errand,other,其他,联系磁带修复工作室,她翻出电器维修铺老板给的名片，拨打「声音记忆修复」工作室电话，描述磁带状况。,142
6,3,work,commercial_writing_delivery,商业写作/外部交付,与展览B客户拉锯灯光方案,客户在即时通讯上要求镜面装置添加动态追光，她回复动态会破坏文字倒影的静谧感，改提预埋灯带静态调光。,161
6,4,family,father_family_care,父母/父亲照护与陪伴,确认明日父亲康复接送,母亲来电说明早八点半到即可，但突然提到父亲今早自己练习单腿站立差点摔倒。,155
6,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼录音角初步布置，标记素材线索,她把置物架擦干净，旧录音机摆上顶层，在循环播放那盘磁带的沙沙声中，于笔记本写下三个线索：船工老蒋、井边老人、公交司机。,173
7,1,health,father_family_care,父母/父亲照护与陪伴,取消早场游泳，改期难定,她看到泳池预约提醒，腰痛和父亲接送时间冲突，犹豫后打电话取消，给吕青发消息说明。,147
7,2,family,father_family_care,父母/父亲照护与陪伴,送父亲参加社区康复小组,她八点半到父母家，父亲已穿好运动鞋，母亲塞了水壶，她扶父亲上车，路上父亲只说了句「就是去看看」。,167
7,3,errand,father_family_care,父母/父亲照护与陪伴,送磁带修复，等待一周后结果,她趁父亲练习时步行到附近的声音记忆修复工作室，交出磁带，描述沙沙声里有人声片段。,155
7,4,work,commercial_writing_delivery,商业写作/外部交付,确认展览B终稿，给《回声巷》开票,她打开展览B客户确认邮件，回复同意灯光方案，随后整理《回声巷》项目时间表，开具电子发票。,151
7,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,在阁楼整理水位线访谈提纲,她坐在阁楼录音角，把三个线索——船工、井边老人、公交司机——分别列出开放式问题，尝试用「水」的意象串联。,158
8,1,health,health_core_training,游泳/腰部核心训练,独自试水游泳,她做了晨间拉伸后，独自前往社区游泳馆，办次卡并游了二十分钟。,125
8,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,赵澈终于回复邮件,她收到赵澈邮件，称样章有潜力，但需补充项目可持续性说明和三份完整口述样本。她立即回复，附上公交司机初步访谈提纲。,136
8,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲散步，发现他偷偷加练,她带菜去父母家，正撞见父亲独自在小区外多走了一大圈，她没有直接责备，陪他走回家。,141
8,4,creative_project,errand_preparation,采购/出行/访谈准备,取回旧磁带，偶遇公交司机,她先到修理店取回修好的磁带，用手机外放听到船工老蒋那段清晰口述；随后去公交总站，与一位刚下班的司机聊了二十分钟，对方同意下周正式访谈。,183
8,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理线索，更新《水位线》板,她回放司机录音，记下他提到的地名「三堡码头」，对比老蒋磁带里也出现该地名，她在地图上标记，并给陈渡发消息，提议周末工作坊以此做场景原型。,180
9,1,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡回复三堡码头，定工作坊流程,她看到陈渡凌晨发的消息：觉得三堡码头适合做无主角场景，并建议周六上午线上先预讨论，她回复同意。,130
9,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,转录老蒋口述，遇到方言障碍,她打开修好的录音，边听边转录老蒋关于三堡码头的片段，但几句绍兴话完全听不懂。,144
9,3,family,father_family_care,父母/父亲照护与陪伴,母亲来电：父亲擅自去康复中心,母亲打电话说父亲没等她陪，自己坐公交去了康复中心，康复师找不到家属签字，她连忙给康复师打电话解释。,152
9,4,creative_project,other,其他,写可持续说明卡壳，转为整理口述目录,她打开文档试图写《水位线》可持续性说明，写到「项目结束后如何维持」就停住，于是转而将已有口述素材按时间地域编目。,191
9,5,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,小贝咖啡店偶得老茶客线索,她下楼去小贝店里，点了低糖南瓜挞，小贝顺口提起有位常来喝茶的葛爷爷说年轻时在艮山门码头扛过货，她立刻请小贝下次引见。,169
10,1,family,father_family_care,父母/父亲照护与陪伴,交还公交卡，译方言并聊往事,她到父母家，将没收的公交卡交还母亲，顺势请父亲帮听老蒋录音中难懂的方言部分。,141
10,2,health,health_core_training,游泳/腰部核心训练,游泳加核心练习尝试,她带着泳衣顺路去游泳馆，游完常规后在水边试做三组平板支撑。,126
10,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,绘制三堡码头空间原型草图,她在阁楼铺开码头老照片、地图和口述片段，先手绘渡口、货栈、居民区关系，再扫描叠入数字图层。,165
10,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡来电，提议「拆迁倒计时」结构,陈渡打来电话，她简述草图困境，陈渡听完提议用拆迁通知倒计时串联不同年代场景。,144
10,5,creative_project,father_family_care,父母/父亲照护与陪伴,整理今日素材并更新工作板,她将父亲译注、口述目录、原型草图拍照贴上工作板，用红线连起「防洪墙」「父亲绍兴记忆」「倒计时结构」三块。,147
11,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,运河岸实勘三堡码头原址,她带着1976年老照片、草图本和录音笔，沿运河走到三堡船闸附近，比对照片寻找旧渡口和防洪墙痕迹。,199
11,2,family,father_family_care,父母/父亲照护与陪伴,三方会议：与父母谈复健边界,她到父母家，趁父亲情绪平稳，拿出康复师的建议表，正式提出「每日自主行走不超过四千步，超出需家属陪同」的规则。,187
11,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理踏勘笔记，引入水位结构,她回家后，将现场录音、照片和笔记导入平板，在原型草图上叠加「水位年份标记」，发现1976、1996、2016三年水位与搬迁事件吻合。,181
11,4,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,小贝咖啡店闲聊，得船闸调度员线索,她下楼到小贝店里，本想碰运气遇葛爷爷，但不在，便与小贝聊起码头踏勘，小贝说常来的一位戴眼镜先生以前在船闸调度室工作。,168
11,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,准备明日公交司机访谈，更新工作板,她打开原定明天进行的公交司机访谈提纲，根据今天水位发现补入「方向盘被淹的那天」等问题，并将老蒋口述打印一份带注释的副本。,166
12,1,creative_project,other,其他,赴公交始发站等待访谈,她七点出门，提前到车站旁早餐店，边吃边反复听老蒋的口述片段，并将「方向盘被淹的那天」问题默念数遍。,151
12,2,creative_project,other,其他,正式访谈公交司机，捕获水位记忆,她引导老周从路线变化聊起，对方讲到1996年梅雨季大水时，公交车轮半淹仍坚持运营，乘客卷起裤脚上车。,172
12,3,family,father_family_care,父母/父亲照护与陪伴,母亲来电：父亲执行步数上限后闹情绪,她刚出站就接到母亲电话，说父亲按规定只走三千步就回家，但沉默地一直擦那双旧皮鞋，饭也不肯吃。她买了父亲爱吃的片儿川赶去。,190
12,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,与陈渡视频详聊，深化水位记忆面板原型,她回家后上线视频，陈渡展示了个动态水位滑块，建议用1996年水位线作为关卡入口，她立即将自己的踏勘照片和老周口述故事嵌入，形成「情景-水位-口述」三联结构。,197
12,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理录音，撰写可持续说明初稿,她坐在阁楼垫上瑜伽垫，边听老周录音边用纸笔摘录关键句，然后打开赵澈要求的可持续说明文档，写至「项目结束后，口述者网络可自组织采集与分享」，灵感忽然通畅。,199
13,1,work,waterline_funding_admin,《水位线》资助/项目管理,补充财务预算，完善可持续说明,她打开昨晚的可持续说明文档，在「口述者自治网络」部分补入启动资金与维护成本的简表，犹豫着将访谈交通费和转录人工费列入预算。,167
13,2,creative_project,chen_du_game_material,陈渡/游戏素材沟通,写水位面板叙事文本，卡在视角选择,她打开陈渡共享的交互文档，试图将老周的1996年水漫轮胎故事转化成水位面板中的一幕，但写了几行就删掉，觉得缺少具体人物。,198
13,3,health,health_core_training,游泳/腰部核心训练,游泳加侧桥练习，手腕不适,她带着泳衣去游泳馆，游完常规二十圈后，在水池边尝试康复师建议的侧桥动作。,145
13,4,creative_project,father_family_care,父母/父亲照护与陪伴,小贝店偶遇葛爷爷，获码头口述,她特意在周二下午下楼到小贝店里，果然见到一位戴老花镜看报的老人，经小贝介绍后她取出工作板照片，问起艮山门码头往事。,212
13,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理录音，致电售票员冯阿姨约访,她将葛爷爷的录音导入电脑，简单标注后，拨通公交老周转交的号码，接电话的声音有些警惕，她解释来意并提到老周和堤坝边。,212
14,1,creative_project,other,其他,完成水位面板小女孩视角叙事片段,她打开共享文档，以1996年洪水照片中小女孩捡皮球为切入，写了一段从水淹脚踝到膝盖的体感变化叙事，并标注交互触发点。,189
14,2,health,health_core_training,游泳/腰部核心训练,游泳放弃侧桥，专注常规训练,她到游泳馆，游了25圈后尝试侧桥，刚撑起右手腕就酸胀，便改为扶着浮板做水中核心收紧练习。,144
14,3,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,网购护腕并备明日访谈伴手礼,她用手机下单护腕和瑜伽垫绑带，又从小贝店里预订了一盒低糖绿豆糕，备注周四上午自提带走。,174
14,4,family,father_family_care,父母/父亲照护与陪伴,母亲来电：父亲主动遵守规则且情绪好转,母亲打电话说父亲今天下午按白板上限走了三千五百步，还主动让母亲陪去康复中心，回来时买了林岑爱吃的笋干。,194
14,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,小贝店偶遇船闸调度员岳叔,她晚七点半到小贝店，请小贝引见戴眼镜的岳先生，坐下后从三堡船闸老照片聊起，岳叔主动讲起1996年洪水时水位计被冲走、他凭经验用手电测水深的旧事。,219
15,1,health,health_core_training,游泳/腰部核心训练,游泳偶遇吕青,她去艮山游泳馆晨泳，遇到吕青带孩子看病后顺路来取报告，两人在更衣室聊了几句。,141
15,2,family,father_family_care,父母/父亲照护与陪伴,陪父亲复健绕远路,她带了半斤活虾去父母家，父亲提出今天想从古新河绿道绕到下塘河，她犹豫后同意但设了20分钟时限。,192
15,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,转录冯阿姨口述笔记,她把上周冯阿姨纸笔访谈的笔记拍照导入电脑，逐条转录成文字，并标注时间节点和情绪记号。,199
15,4,work,other,其他,联系调度员岳叔未果,她拨打岳叔上次留下的座机，响铃七声无人接听，改为发短信说明希望约访。,162
15,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,与陈渡讨论演示框架,陈渡发来交互原型框架，她逐屏标注，提议将小女孩视角的记忆线压缩成三层点触，并在凌晨1点主动说「明天再继续」。,197
16,1,health,father_family_care,父母/父亲照护与陪伴,泳馆检修改为运河散步,她到艮山游泳馆发现临时检修闭馆，不想回家做核心训练，便沿运河往北走。,153
16,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,再次联系岳叔未果决定直接去船闸,她拨岳叔座机仍无人接听，改发短信说明下午可能到访，并开始准备录音设备和问题清单。,140
16,3,work,other,其他,三堡船闸寻人拿到手机号,她到调度室发现岳叔不在，一位老同事说他请假去医院，给了她手机号。她当场拨通，岳叔答应明天下午两点在船闸见面。,152
16,4,creative_project,chen_du_game_material,陈渡/游戏素材沟通,完善演示版本叙事层,她根据陈渡下午发来的标注，调整小女孩视角的记忆触发点，将三层叙事压缩为两处点触加一段自动播放。,167
16,5,family,father_family_care,父母/父亲照护与陪伴,母亲来电父亲过量走路,母亲来电说父亲今天走了快四千步，膝盖疼但嘴上说没事，希望她周末带膏药过去。她应允并提醒用步数上限规则，母亲抱怨父亲不听。,181
17,1,work,chen_du_game_material,陈渡/游戏素材沟通,联调演示版本叙事层,她打开陈渡发来的整合版本，逐层测试小女孩视角的触发点，发现自动播放段落比点触延迟0.5秒。,176
17,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,准备岳叔访谈提纲,她调出冯阿姨口述中关于挖泥船和居民沉默的片段，在提纲里新增两问：「当时调度室知不知道岸上居民在看？」「放水决策有没有人当面反对？」,186
17,3,work,other,其他,三堡船闸访谈岳叔,她提前十分钟到调度室，岳叔已泡好茶，拿出1996年日志，翻到六月底洪水那页，指着潦草的记录说「那天我骂了人」。,218
17,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,紧急转录岳叔口述,回家后她不敢拖延，立即将录音导入文档，用彩色标签区分技术陈述与争议片段。,178
17,5,family,father_family_care,父母/父亲照护与陪伴,母亲来电与父亲通话,母亲说父亲今天走了一千步就坐下不动，不像膝盖疼更像心里憋气，她把膏药放进包里，请母亲把电话递给父亲，说「明天我陪你走一小圈，就我们两个人」。,223
18,1,errand,errand_preparation,采购/出行/访谈准备,菜场采购膏药与水果,她先去药店买麝香壮骨膏，又去菜场挑一篮草莓和脐橙，准备分两份。,147
18,2,family,father_family_care,父母/父亲照护与陪伴,带膏药陪父亲绕小圈,她到父母家，把膏药递给母亲，又掏出手写提醒卡贴在鞋柜上，然后陪父亲出门沿运河步道慢慢走。,199
18,3,relationship,other,其他,带水果去吕青家探病,她发消息确认吕青在家后，骑共享单车去她小区，把草莓和脐橙递进去，又看孩子烧退后精神不错。,223
18,4,work,other,其他,请老周验证岳叔方言片段,她整理出岳叔口述中三处不确定的方言词，拍照发微信给公交司机老周，询问是否听清。,171
18,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼录音角启动清理,她上阁楼，把三个纸箱的书和旧图纸搬到一边，腾出靠窗位置，用卷尺量了尺寸。,178
19,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,老周核对岳叔方言录音,老周收车后发来三段语音，逐条复述她标注的方言词，确认两处为三堡土话，一处存疑可能是安徽口音。,194
19,2,work,chen_du_game_material,陈渡/游戏素材沟通,陈渡反馈演示版本,陈渡发来消息，说客户对演示版本整体满意，但提出希望增加两处交互点，她看后回复「我周一再看，周末先休息」。,178
19,3,errand,errand_preparation,采购/出行/访谈准备,购买落地灯与坐垫,她骑自行车去城西一家家居店，挑了一盏可调色温的落地灯和一个记忆棉坐垫，结账时犹豫了一下价格。,186
19,4,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,安装落地灯并整理阁楼,她上阁楼组装落地灯，弯腰理线时腰酸加剧，安装到一半停下来，把剩余杂物推回纸箱暂不整理。,186
19,5,family,father_family_care,父母/父亲照护与陪伴,母亲来电父亲主动散步,母亲来电说父亲今天自己戴上护膝在小区走了三圈，还跟邻居夸「女儿让我多听运河老故事」，她听完笑了一下。,171
20,1,work,chen_du_game_material,陈渡/游戏素材沟通,评估客户交互点需求,她打开陈渡发来的标注，发现客户要求在小女孩视角增设两处选项分支，她试跑后判断会打断情绪流。,173
20,2,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,预购古翠路二手录音设备,她搜索「杭州二手录音设备」找到古翠路一家音频器材店，电话确认有罗德NT1话筒和防震架现货，约下午两点试货。,170
20,3,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,试音购买录音设备,她到店里用手机录音App测试话筒，确认无底噪后加购一个桌面防震架，老板抹了零头。,169
20,4,family,father_family_care,父母/父亲照护与陪伴,带岳叔故事去父母家,她顺路买了半只酱鸭，到父母家后坐在父亲旁边，讲岳叔日志里农民翻调度室的事，又补上「水闸板」方言词的安徽来历。,202
20,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,安装防潮箱整理阁楼,她将从客厅搬来的旧防潮箱擦拭干净放进阁楼，把话筒、磁带录音机、耳塞和岳叔日志复印件分层收纳。,194
21,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,测试阁楼录音设备,她打开新话筒，用手机录音App录了一段运河方向的鸟鸣和远处船声，回放时发现低频有微弱嗡声。,161
21,2,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈回复样章评审结果,她打开邮箱看到赵澈的邮件，样章通过内部评审，但资助需补充「社区参与证明」，要求十天内提供至少两位居民的联系确认。,166
21,3,family,father_family_care,父母/父亲照护与陪伴,电话引导父亲讲厂区水淹,她打电话给父亲，说买了新话筒想试试，问他能不能再讲讲厂里水淹锅炉房的事，父亲在电话那头讲起来，母亲在旁边不时插话。,231
21,4,work,waterline_processing_archive,《水位线》素材处理/归档/转写,准备周三交互方案讨论,她打开陈渡发来的标注，把自己的替代方案「记忆水位滑块」细化为交互流程图，标注三个情绪节点和对应的触发条件。,179
21,5,leisure,father_family_care,父母/父亲照护与陪伴,运河散步遇小贝,她走到运河边，在登云桥下遇到带狗散步的小贝，两人站在桥墩旁聊了几句，小贝问起《水位线》进展。,178
22,1,creative_project,errand_preparation,采购/出行/访谈准备,找老周签字,林岑带着打印好的社区参与证明去老周家，在门口站了一会儿才敲门。,154
22,2,creative_project,other,其他,冯阿姨电话确认,林岑在小区凉亭给冯阿姨打电话说明签字用途，冯阿姨直接说「你拿来我签，我信你」。,146
22,3,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈发来评审表格,林岑打开邮件发现赵澈附了一份正式评审表格模板，要求填写访谈对象姓名、年龄、联系方式。,175
22,4,family,father_family_care,父母/父亲照护与陪伴,母亲电话报喜,母亲打电话说父亲今天下午自己出门走了四十分钟，回来还主动说「明天还想走」。,155
22,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼试录自述,林岑在阁楼录音角打开设备，试着录了一段关于今天找老周签字的感受。,147
23,1,creative_project,other,其他,冯阿姨家的意外发现,林岑去冯阿姨家拿签字，冯阿姨从抽屉里翻出一张1983年运河结冰的旧照片。,162
23,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,老周补签联系方式授权,林岑在社区中心找到老周，递上赵澈要求的联系方式授权表。,135
23,3,relationship,attic_audio_space_setup,阁楼录音空间/隔音设备,陈渡行程提前,陈渡发来语音说七月杭州行可能提前到六月下旬，问林岑「你那阁楼能收留沙发客吗」。,145
23,4,work,waterline_processing_archive,《水位线》素材处理/归档/转写,回复赵澈的催件邮件,赵澈邮件问是否收齐签字材料，林岑回复已签两份，扫描件明日发出。,152
23,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,整理照片与腰痛复发,林岑在阁楼扫描冯阿姨的运河结冰照片，反复放大看冰面上模糊的人影。,146
24,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,发送赵澈的扫描件,她在阁楼把老周和冯阿姨的签字证明扫描成PDF，附上简短邮件点击发送。,130
24,2,relationship,attic_audio_space_setup,阁楼录音空间/隔音设备,回复陈渡的沙发客请求,她坐在厨房吧台边，语音回复陈渡：「阁楼还没收拾，住不了人，见面的话附近有民宿。」,136
24,3,family,father_family_care,父母/父亲照护与陪伴,带小黄鱼去父母家,她拎着菜场买的小黄鱼进门，母亲接过，父亲在阳台给盆栽浇水。,166
24,4,health,father_family_care,父母/父亲照护与陪伴,忍痛致电吕青,她从父母家回来腰痛加重，趴在沙发上拨通吕青电话。,132
24,5,work,commercial_writing_delivery,商业写作/外部交付,赶完《回声巷》背叛线修改,她关掉所有无关窗口，对照客户批注一行行调整角色对话和动机。,141
25,1,health,health_core_training,游泳/腰部核心训练,预约游泳试课,她趴在床上给吕青推荐的游泳教练发微信，问零基础成人试课安排。,131
25,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,赵澈追加证明要求,她打开赵澈的邮件，对方感谢扫描件，要求社区参与证明「增加两位居民代表联合签署」。,125
25,3,family,father_family_care,父母/父亲照护与陪伴,母亲电话求援,母亲来电说父亲今早又走半小时，但自己连续几晚睡不好，问她周末可否白天来替几小时。,125
25,4,creative_project,other,其他,初访邻居丁伯,她拨通冯阿姨给的电话，丁伯提起当年在运河边看挖泥船时好时坏，记忆碎成片段。,158
25,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡以工作之名切入,陈渡发来长语音，从《回声巷》角色矛盾设计引申到叙事的「未完成感」，语气专业。,152
26,1,work,commercial_writing_delivery,商业写作/外部交付,搁置《回声巷》追加修改,她打开客户邮件，对方要求再调整背叛线一句台词，她标记未读但暂时关掉窗口。,129
26,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,从居民群联系赵师傅,她在小贝帮忙拉的居民群里翻找，最终私信了常发运河老照片的退休工人赵师傅。,166
26,3,health,other,其他,硬吞止痛片出门,她对着镜子换泳衣时腰又抽痛，犹豫几分钟后还是吞了片止痛药，拎起包出门。,155
26,4,health,health_core_training,游泳/腰部核心训练,第一次漂浮,她在教练引导下仰面躺进水里，手抓浮板，紧张得忘了呼吸。,132
26,5,relationship,health_core_training,游泳/腰部核心训练,吕青电话督练,她刚走出游泳馆就接到吕青电话，问「去了没有？没临阵脱逃吧？」,150
27,1,creative_project,other,其他,赵师傅签字与初访,她在社区中心门口等来赵师傅，对方带了九十年代清淤照片，签字后主动讲起挖出旧船板的事。,171
27,2,family,father_family_care,父母/父亲照护与陪伴,去父母家顶班做饭,她从菜场拎了条鲈鱼进门，母亲已歪在沙发上睡着，父亲在剥毛豆，她系上围裙蒸鱼。,165
27,3,work,father_family_care,父母/父亲照护与陪伴,提前改完《回声巷》台词,她在父母家餐桌边打开笔记本，对照客户批注把那句背叛线台词从质问改成沉默。,155
27,4,relationship,health_core_training,游泳/腰部核心训练,吕青督练并发来分享邀请,吕青电话里直接说「帮你约了周三晚七点同一教练」，又说儿子学校想要职业分享，问林岑能否讲一堂。,175
27,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,整理赵师傅素材与腰痛收尾,她在阁楼把赵师傅的照片扫描归档，在笔记里标注「旧船板→航运家族？」，然后铺开瑜伽垫做猫牛式。,177
28,1,creative_project,other,其他,联系丁伯请求今天签字,她拨通丁伯家电话，先道歉打扰周日，然后解释社区证明还差一份签名。,127
28,2,relationship,other,其他,回复吕青职业分享邀约,她泡了杯红茶，靠进沙发拨给吕青，说「我这种人站讲台会吓到小孩」。,150
28,3,creative_project,other,其他,丁伯签字及排涝站记忆,她提前十分钟到社区中心，在长椅上摊开证明，丁伯来时从布袋里掏出一张老电机照片。,156
28,4,work,waterline_processing_archive,《水位线》素材处理/归档/转写,合并发送社区参与证明至赵澈,她在阁楼把老周、冯阿姨、赵师傅、丁伯的签名页扫描合并成单个PDF。,149
28,5,work,commercial_writing_delivery,商业写作/外部交付,处理《回声巷》尾款发票与腰痛中断,她对照合同算出尾款金额，打开开票软件填写项目名称时腰突然僵住。,168
29,1,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈回复资助材料进展,她泡了杯冷萃，在餐桌前打开赵澈的邮件，说材料已过基金会初审，但需要一份城市史或社会学方面的专家推荐信，月底前补齐。,171
29,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,找冯阿姨签照片授权,她骑共享单车到拱宸桥边冯阿姨家，拿出打印好的授权书和旧照片扫描件，解释肖像和版权使用范围。,198
29,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲散步察觉母亲不适,她到父母家时母亲在揉左肩，说可能夜里着凉，林岑让父亲提今天走去运河边看新换的防汛墙，母亲留在家里休息。,234
29,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,开始整理阁楼录音角,她搬了旧纸箱上去，擦净阁楼窗台，把老书桌推到天窗下，接了一盏黄铜色夹灯，只清了半张桌面就累得靠着纸箱坐下。,214
29,5,health,health_core_training,游泳/腰部核心训练,铺瑜伽垫做核心训练,她换上运动内衣，打开吕青发来的「腰突康复·温和核心」视频，跟着做腹式呼吸、死虫式和鸟狗式各三组，全程注意不塌腰。,198
30,1,work,other,其他,联系推荐信人选,她反复编辑微信消息，最终给杭师大城市史方向的顾老师发去诚挚请求，解释《水位线》需要学术推荐信。,135
30,2,family,father_family_care,父母/父亲照护与陪伴,带母亲看肩伤,她到父母家，母亲仍推说不去，她直接递上挂号单，说已经付了钱，母亲才不情不愿跟着出门。,146
30,3,work,commercial_writing_delivery,商业写作/外部交付,应急修改良渚展览动线,她收到展览团队邮件，展期提前两周，要求加急调整序厅动线和参观节奏。她站着用素描纸重新画了分流和停留点。,156
30,4,health,health_core_training,游泳/腰部核心训练,独自去游泳,她收起绘图工具，换上泳衣去了街道体育馆的温水泳池，在水里慢慢漂浮，然后游了自由泳和蛙泳各四趟。,149
30,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡来电,她吹干头发准备休息，陈渡发来三十秒语音，说下周五到杭州，想和她碰面聊一个城市题材的游戏企划。,160
31,1,work,commercial_writing_delivery,商业写作/外部交付,交付良渚展览动线终稿,她把终稿导出为PDF，附上一段克制而不卑微的交付邮件，点击发送。,116
31,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈催促推荐信，紧急联系顾老师,她查看赵澈的微信，对方说内部评审本周截止，推荐信必须周三前上传。她立即拨打顾老师办公室电话。,171
31,3,health,other,其他,急性腰痛打断工作节奏,她弯腰捡掉在地上的笔，腰椎突然尖锐地刺痛，不得不扶着桌沿缓慢跪下再侧躺到地板上。,166
31,4,family,father_family_care,父母/父亲照护与陪伴,去父母家送菜并试探理疗进度,她从超市买了山药、排骨和母亲爱吃的低盐酱菜，慢慢走过去，把东西放进厨房。,173
31,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡发来确认消息，她延迟回应,陈渡在微信上确认明天下午两点钟书阁见面，并发来一段很长的语音，她只回了一个「好」。,183
32,1,health,other,其他,床上核心激活评估身体,她没急着起身，先仰卧完成吕青教的腹式呼吸和盆骨倾斜，感觉腰部锐痛退成酸胀。,153
32,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,剪辑口述片段并整理见面提纲,她在阁楼录音角（书架仍缺）截取冯阿姨茶馆和丁伯排涝站各五分钟片段，然后在笔记本上列出讨论城市叙事的几个入口。,194
32,3,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,小贝店里午餐并获坐姿提醒,她下楼要在小贝那里打包简餐，小贝看出她走路微屈，硬留她坐吧台高脚凳，给她换了低糖全麦三明治和一杯温水。,165
32,4,relationship,waterline_processing_archive,《水位线》素材处理/归档/转写,钟书阁与陈渡讨论游戏企划,她在咖啡区找到靠墙高背椅，陈渡迟到十分钟，坐下时带来一股雨前风的气味，她把提纲放在桌上，先谈城市记忆的非线性组织方式。,212
32,5,family,father_family_care,父母/父亲照护与陪伴,母亲来电，柔性铺垫理疗,回家后母亲来电，问明天要带什么菜，她只说「把你和爸的医保卡带好，我顺路去问我的腰」，然后转开话题聊父亲复健。,199
33,1,health,errand_preparation,采购/出行/访谈准备,核心激活与赴约准备,她在床上完成腹式呼吸和盆骨倾斜，下地后试走几步，确认腰部酸胀可以忍受。,140
33,2,creative_project,errand_preparation,采购/出行/访谈准备,拜访顾老师获取推荐信,她在顾老师办公室播放冯阿姨和丁伯的口述片段，然后递上推荐信草稿，顾老师边改边谈城市叙事的理论入口。,154
33,3,family,father_family_care,父母/父亲照护与陪伴,接母亲去理疗，化解推托,她赶到父母家，母亲正借口「肩不怎么疼了」想取消，她指着自己的腰说「就当陪我去问问医生」。,156
33,4,family,father_family_care,父母/父亲照护与陪伴,陪同母亲完成第一次理疗,在社区医院理疗室，她站在母亲身侧，看着治疗师用中频电和手法松解肩部，母亲闭眼咬着下唇。,168
33,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,上传推荐信并整理资助材料,她把顾老师推荐信和已归档的样章打包，上传到赵澈提供的评审系统，并微信通知对方。,153
34,1,health,other,其他,核心激活与身体评估,她仰卧完成腹式呼吸和盆骨倾斜，感觉腰部酸胀比昨天更轻，但侧躺时仍有一处牵拉感。,150
34,2,work,chen_du_game_material,陈渡/游戏素材沟通,起草陈渡项目的伦理条款,她打开文档，列出三条：素材采集需签署知情同意书、口述者有权撤回、商业使用收益需部分回馈社区。,159
34,3,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,组装阁楼书架再度受挫,她从玄关搬出已拆包一周的书架板材，按说明书拧上第一块侧板，弯腰时腰部立刻酸胀。,152
34,4,family,father_family_care,父母/父亲照护与陪伴,致电询问母亲理疗后感受,她拨通母亲手机，闲聊几句后问肩膀还酸不酸，母亲顿了顿说「今早剥鸡蛋好像顺了点」。,161
34,5,work,commercial_writing_delivery,商业写作/外部交付,良渚展览反馈推翻旧概念,她检查邮件，发现客户要求将序厅动线从「河流」改为「根系」，理由是展陈材质更适合树根纹理。,164
35,1,health,other,其他,核心激活后评估外出能力,她仰卧完成腹式呼吸和盆骨倾斜，起身时腰部牵拉感已很轻微。,141
35,2,work,commercial_writing_delivery,商业写作/外部交付,良渚展厅确认材质并重画动线,她在展厅角落蹲下触摸树根纹理展墙，发现表面比图纸粗糙，决定将动线从线性「水流」改为多点蔓延的「根须」。,179
35,3,family,father_family_care,父母/父亲照护与陪伴,绕道父母家借工具并激发父亲参与,她买了父亲爱吃的椒盐烧饼上门，发现父亲在阳台修旧收音机，她蹲在旁边看了一会儿，然后提起阁楼书架的事。,185
35,4,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈要求补充授权声明模板,她查看赵澈微信，对方说终审委员要求提供一份受访者知情同意书模板，她立即打开电脑起草。,147
35,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,回复陈渡伦理条款并设边界,她打开Draft_Ethics_v1，在邮件末尾加了一句「这些条款也保护你，防止你把私人情感装进项目里」，然后点击发送。,144
36,1,health,father_family_care,父母/父亲照护与陪伴,核心激活与书架加固计划,她仰卧完成腹式呼吸和盆骨倾斜，起身后腰部只剩轻微酸胀，便发消息问父亲水平尺的型号，准备去买配套角码。,156
36,2,creative_project,commercial_writing_delivery,商业写作/外部交付,根据顾老师反馈修改授权声明并上传,她打开顾老师批注的文档，将法律条文式的「甲方授权乙方永久无偿使用」改成「您同意我们将您讲的故事放进展览，以后想收回也可以随时告诉我们」。,178
36,3,family,father_family_care,父母/父亲照护与陪伴,父母家午餐并提前启动书架安装,她拎着五金店买的四对不锈钢角码进门，父亲正看天气预报，听说尺寸已量好，竟主动提出下午就过去安装，母亲也跟来说「我去看看你的新地盘」。,180
36,4,errand,father_family_care,父母/父亲照护与陪伴,父亲协助完成阁楼书架框架,父亲用电钻和水平尺将侧板固定在墙上，她在一旁递螺丝和角码，母亲坐在旧椅子上指挥「左边高一点」。,184
36,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,回复陈渡邮件并重申项目边界,她读到陈渡邮件里「那段雨声是我们第一次一起熬夜时录的，我想放进去」，停顿片刻后回复：「雨声可以放进素材采集清单，但它得先通过授权条款，而且你署名时不能用我们俩的个人经历做宣传。」,191
37,1,health,father_family_care,父母/父亲照护与陪伴,核心激活后决定去买除湿机,她仰卧完成腹式呼吸和盆骨倾斜，起身后腰部几乎无牵拉感，便发了条微信给父亲，告诉他书架已经牢固，今天去买除湿机。,160
37,2,errand,other,其他,家电卖场挑选除湿机,她在卖场比较了三款除湿机，对价格和日除湿量反复权衡，最终选了一款声音较轻的中等价位的。,170
37,3,errand,father_family_care,父母/父亲照护与陪伴,安置除湿机并整理阁楼录音角,除湿机送到后，她把它安在书架对角，然后把口述录音设备、档案盒和一部分书籍搬上书架，翻到一本父亲年轻时手抄的收音机维修笔记。,207
37,4,family,father_family_care,父母/父亲照护与陪伴,去父母家报告书架完工并喝排骨汤,她带着父亲的笔记本上门，母亲已经炖好排骨汤，父亲正在看新闻，她描述书架安装结果，并把笔记本递给父亲。,207
37,5,work,waterline_processing_archive,《水位线》素材处理/归档/转写,处理陈渡回复并开始细化良渚脚本,她打开邮箱，看到陈渡对昨晚长邮件的回复只有「收到」两个字，便关掉页面，铺开白纸开始画良渚根须动线的七个节点脚本。,181
38,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,交付日紧迫感,起床后先做核心激活呼吸，检查邮箱看到良渚项目助理昨夜留言，再次提醒下午一点为脚本终期节点。,143
38,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,咖啡馆里细化「根系」隐喻,带上手绘节点图和笔记本电脑，去楼下小贝咖啡馆靠窗位，点一杯低因拿铁，把五处分流节点的解说词从「河流」意象全改成了「根系」意象。,241
38,3,family,father_family_care,父母/父亲照护与陪伴,父亲在修卡带机,骑共享单车去父母家，没带菜只带了楼下买的枣泥糕。进门发现父亲坐在阳台矮凳上，正在用镊子清理老式卡带机的磁头，旁边摊着三四盘旧磁带。,243
38,4,unexpected,waterline_funding_admin,《水位线》资助/项目管理,资助方要求补充意向书,回到家刚把枣泥糕分装进冰箱，手机震动，赵澈发来正式邮件，说《水位线》资助通过初审，但终审前必须提交一份与至少一个社区的合作意向书，两周内需上传。,220
38,5,creative_project,father_family_care,父母/父亲照护与陪伴,归档父亲的旧磁带,爬上阁楼，把今天父亲播放过的运河号子磁带以及另外三盘没有标签的磁带，用软布擦拭后放入防潮箱，给每盘贴上临时标签并写下初步年份推测。,231
39,1,health,chen_du_game_material,陈渡/游戏素材沟通,晨起核心激活与陈渡的沉默,起床先做五分钟呼吸激活，喝水时查看手机，良渚项目助理留言脚本已过，仅一处展签措辞需微调，陈渡对话框仍停留在她发的伦理条款，没有新消息。,162
39,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,推开社区合作意向书,带笔记本到小贝咖啡馆，点低因拿铁，先花四十分钟列出意向书提纲，然后拨通冯阿姨电话，说明想与茶馆所在街道合作记录口述，冯阿姨爽快答应引荐，约她明天下午一起去街道办。,196
39,3,errand,other,其他,磁带转录设备比价，花钱犹豫,回到家打开电脑，搜索卡带转录机，比较三种型号的功能评价，放进购物车后又退出。,157
39,4,relationship,other,其他,吕青约饭，压缩社交,收到吕青微信，问她周五晚上有没有空，说有个高中同学回杭州，想三人聚一聚。她犹豫半分钟，回「好，但可能早走」。,154
39,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,备齐明日材料，早歇,从阁楼拿下项目简介和授权声明模板，放进帆布袋，又找出旧录音笔充上电，然后在笔记本写下会谈要点：讲清项目目的、展示冯阿姨故事样本、说明意向书只需街道盖章确认合作意愿。,203
40,1,work,commercial_writing_delivery,商业写作/外部交付,赶在理疗前修改展签措辞,开电脑按良渚助理留言把「河埠头」改成「亲水台阶」，导出PDF发过去，抄送施工方。,131
40,2,family,father_family_care,父母/父亲照护与陪伴,陪母亲做第三次肩袖理疗,骑车到父母家接母亲，母亲嘀咕「老往医院跑，人家以为我多娇气」，她只说「今天做完就一半了」。,164
40,3,errand,father_family_care,父母/父亲照护与陪伴,父亲引荐淘到老式转录机,送母亲回家后父亲拉她出门，带到运河边一家旧货铺，用两百块买到一台功能正常的磁带转录机。,163
40,4,health,health_core_training,游泳/腰部核心训练,游泳课侧重核心控制,去游泳馆，在教练指导下做水中平板支撑和侧桥，只游了四百米放松。,131
40,5,creative_project,other,其他,整理意向书材料，应对新要求,把授权模板、项目简介、冯阿姨故事样章放进文件夹，又手写一页会谈要点：先讲冯阿姨的茶馆，再说仅需同意记录、不涉及任何资金。,191


==> anc/supplement/eight_model_action_repetition/deepseek/action_repetition_metrics_40d.json <==
{
  "model": "deepseek",
  "model_dir": "eight_model_action_repetition/deepseek",
  "ok": true,
  "days_analyzed": 40,
  "events_analyzed": 200,
  "category_count": 10,
  "top3_event_share": 0.625,
  "top5_event_share": 0.8,
  "mean_recent_5day_event_repetition_rate": 0.9714,
  "min_recent_5day_event_repetition_rate": 0.68,
  "max_recent_5day_event_repetition_rate": 1.0,
  "mean_category_jaccard_vs_prior": 0.7515,
  "first_window_recent_repetition_rate_ge_80pct": 7,
  "first_window_recent_repetition_rate_ge_90pct": 7,
  "category_stats": [
    {
      "action_category": "father_family_care",
      "label": "父母/父亲照护与陪伴",
      "events": 51,
      "event_share": 0.255,
      "days_covered": 36,
      "day_coverage": 0.9,
      "max_events_in_one_day": 3,
      "max_consecutive_days_present": 22,
      "days": "1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 24 25 27 29 30 31 32 33 34 35 36 37 38 40"
    },
    {
      "action_category": "waterline_processing_archive",
      "label": "《水位线》素材处理/归档/转写",
      "events": 46,
      "event_share": 0.23,
      "days_covered": 33,
      "day_coverage": 0.825,
      "max_events_in_one_day": 3,
      "max_consecutive_days_present": 26,
      "days": "1 2 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 32 33 37 38 39"
    },
    {
      "action_category": "other",
      "label": "其他",
      "events": 28,
      "event_share": 0.14,
      "days_covered": 23,
      "day_coverage": 0.575,
      "max_events_in_one_day": 3,
      "max_consecutive_days_present": 5,
      "days": "2 6 9 12 14 15 16 17 18 22 23 25 26 27 28 30 31 32 34 35 37 39 40"
    },
    {
      "action_category": "chen_du_game_material",
      "label": "陈渡/游戏素材沟通",
      "events": 20,
      "event_share": 0.1,
      "days_covered": 20,
      "day_coverage": 0.5,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 3,
      "days": "1 2 3 5 9 10 12 13 15 16 17 19 20 25 30 31 34 35 36 39"
    },
    {
      "action_category": "commercial_writing_delivery",
      "label": "商业写作/外部交付",
      "events": 15,
      "event_share": 0.075,
      "days_covered": 14,
      "day_coverage": 0.35,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 3,
      "days": "2 3 4 6 7 24 26 28 30 31 34 35 36 40"
    },
    {
      "action_category": "health_core_training",
      "label": "游泳/腰部核心训练",
      "events": 13,
      "event_share": 0.065,
      "days_covered": 12,
      "day_coverage": 0.3,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 3,
      "days": "1 8 10 13 14 15 25 26 27 29 30 40"
    },
    {
      "action_category": "waterline_funding_admin",
      "label": "《水位线》资助/项目管理",
      "events": 12,
      "event_share": 0.06,
      "days_covered": 12,
      "day_coverage": 0.3,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 3,
      "days": "1 3 5 6 13 21 22 23 29 31 35 38"
    },
    {
      "action_category": "errand_preparation",
      "label": "采购/出行/访谈准备",
      "events": 7,
      "event_share": 0.035,
      "days_covered": 6,
      "day_coverage": 0.15,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 2,
      "days": "4 8 18 19 22 33"
    },
    {
      "action_category": "xiaobei_cafe_copy_exchange",
      "label": "小贝/咖啡店文案互惠",
      "events": 4,
      "event_share": 0.02,
      "days_covered": 4,
      "day_coverage": 0.1,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 1,
      "days": "9 11 14 32"
    },
    {
      "action_category": "attic_audio_space_setup",
      "label": "阁楼录音空间/隔音设备",
      "events": 4,
      "event_share": 0.02,
      "days_covered": 4,
      "day_coverage": 0.1,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "19 23 24 34"
    }
  ],
  "window_metrics": [
    {
      "window_end_day": 6,
      "recent_event_repetition_rate": 0.68,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 7,
      "repeated_category_count": 4,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 7,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.75,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 8,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.875,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 9,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 10,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 11,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 12,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.6667,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 13,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.6667,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 14,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 15,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 16,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 17,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 18,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 19,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 20,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 6,
      "repeated_category_count": 5,
      "repeated_categories": [
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 21,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 22,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 23,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 24,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 25,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 26,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 27,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 28,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 29,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 30,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 31,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 32,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 33,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 34,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 1.0,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 35,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 36,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 37,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 38,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 39,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 40,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    }
  ],
  "max_days": 40
}


==> anc/supplement/eight_model_action_repetition/deepseek/action_repetition_summary_40d.md <==
# Action-Only Repetition Summary, deepseek

- Days analyzed: 40
- Events analyzed: 200
- Primary action categories: 10
- Top 3 categories share: 62.5%
- Top 5 categories share: 80.0%
- Mean recent-5-day action repetition rate vs prior history: 97.1%
- First 5-day window with >=80% action-category repetition: day 7
- First 5-day window with >=90% action-category repetition: day 7

## Category Frequency

| category | events | share | days covered | max consecutive days |
|---|---:|---:|---:|---:|
| 父母/父亲照护与陪伴 | 51 | 25.5% | 36/40 | 22 |
| 《水位线》素材处理/归档/转写 | 46 | 23.0% | 33/40 | 26 |
| 其他 | 28 | 14.0% | 23/40 | 5 |
| 陈渡/游戏素材沟通 | 20 | 10.0% | 20/40 | 3 |
| 商业写作/外部交付 | 15 | 7.5% | 14/40 | 3 |
| 游泳/腰部核心训练 | 13 | 6.5% | 12/40 | 3 |
| 《水位线》资助/项目管理 | 12 | 6.0% | 12/40 | 3 |
| 采购/出行/访谈准备 | 7 | 3.5% | 6/40 | 2 |
| 小贝/咖啡店文案互惠 | 4 | 2.0% | 4/40 | 1 |
| 阁楼录音空间/隔音设备 | 4 | 2.0% | 4/40 | 2 |


==> anc/supplement/eight_model_action_repetition/direct_loop_macro_theme_summary_40d.csv <==
model,days_analyzed,events_total,macro_themes_total,macro_theme_repeat_ratio,top5_macro_theme_share,macro_theme_saturation_day,new_macro_themes_by_quarter
claude,40,200,24,0.88,0.525,3,11/6/5/2
deepseek,40,200,28,0.86,0.365,3,11/7/6/4
doubao,40,200,27,0.865,0.575,11,15/4/3/5
gemini,40,200,40,0.80,0.35,2,15/7/10/8
glm,40,200,37,0.815,0.395,8,15/7/12/3
gpt,40,200,24,0.88,0.50,5,14/4/1/4
kimi,40,200,33,0.835,0.445,5,14/3/10/6
qwen,40,200,42,0.79,0.37,13,17/10/7/8


==> anc/supplement/eight_model_action_repetition/doubao/action_category_counts_40d.csv <==
action_category,label,events,event_share,days_covered,day_coverage,max_events_in_one_day,max_consecutive_days_present,days
father_family_care,父母/父亲照护与陪伴,63,0.315,38,0.95,4,16,1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 18 19 20 21 22 23 24 25 27 28 29 30 31 32 33 34 35 36 37 38 39 40
waterline_processing_archive,《水位线》素材处理/归档/转写,27,0.135,21,0.525,3,4,6 8 9 10 12 13 15 16 17 20 21 22 23 25 31 32 34 35 38 39 40
health_core_training,游泳/腰部核心训练,21,0.105,21,0.525,1,4,3 6 8 10 14 15 18 20 21 22 24 26 28 29 30 31 33 34 37 38 40
chen_du_game_material,陈渡/游戏素材沟通,18,0.09,16,0.4,2,2,1 6 8 9 11 14 16 17 20 22 24 26 27 29 36 39
waterline_funding_admin,《水位线》资助/项目管理,16,0.08,15,0.375,2,6,1 3 5 11 12 13 14 16 23 29 30 31 32 33 34
commercial_writing_delivery,商业写作/外部交付,15,0.075,13,0.325,2,4,2 7 15 17 18 20 21 22 23 26 27 36 37
other,其他,14,0.07,13,0.325,2,3,4 5 7 10 19 23 24 25 27 28 32 33 34
xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,12,0.06,11,0.275,2,5,1 3 4 5 6 7 12 33 37 38 40
errand_preparation,采购/出行/访谈准备,6,0.03,6,0.15,1,3,13 19 26 27 28 37
attic_audio_space_setup,阁楼录音空间/隔音设备,5,0.025,4,0.1,2,3,1 16 17 18
waterline_interview_collection,《水位线》访谈采集,3,0.015,3,0.075,1,2,4 5 11


==> anc/supplement/eight_model_action_repetition/doubao/action_only_events_40d.csv <==
day,event_index,event_type,action_category,action_category_label,title,action,estimated_tokens
1,1,family,father_family_care,父母/父亲照护与陪伴,陪父亲复健散步,拎了熬好的杂粮粥到父母家，扶着林建国沿湿地步道慢走,114
1,2,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,改《回声巷》角色背叛线,到楼下小贝的咖啡店坐靠窗位，用纸笔先画角色动机逻辑图,120
1,3,relationship,chen_du_game_material,陈渡/游戏素材沟通,收到陈渡的消息,给陈渡回了微信，说杭州最近蜡梅开了可以过来逛,112
1,4,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,搭临时访谈整理角,把阁楼上堆的旧纸箱清走，搬了折叠桌和隔音棉贴在墙角,126
1,5,reflection,waterline_funding_admin,《水位线》资助/项目管理,查赵澈的消息,翻了下和赵澈的微信对话框，上次发样章是三天前还没回复,118
2,1,work,commercial_writing_delivery,商业写作/外部交付,提交《回声巷》修改版脚本,把改好的背叛线脚本导出成PDF，附了两版动机说明发给客户,123
2,2,family,father_family_care,父母/父亲照护与陪伴,赶去父母家处理父亲摔伤,带了碘伏和无菌敷贴到父母家，给林建国清理膝盖的擦伤,140
2,3,creative_project,father_family_care,父母/父亲照护与陪伴,录父亲的通济桥口述素材,拿出录音笔，边翻父亲存的老照片边问他年轻时走通济桥的事,147
2,4,health,father_family_care,父母/父亲照护与陪伴,找吕青拍腰部CT,到社区医院找吕青开检查单，拍完片等了半小时拿结果,116
2,5,relationship,father_family_care,父母/父亲照护与陪伴,和陈渡聊老桥照片,把父亲拍的通济桥老照片发给陈渡，说可以当游戏场景参考,128
3,1,health,health_core_training,游泳/腰部核心训练,去游泳馆办卡试水,翻出去年买的泳衣，到家附近的社区游泳馆报了十次卡，下水慢游,134
3,2,family,father_family_care,父母/父亲照护与陪伴,给父亲调自行车刹车,带了扳手去父母家，把父亲旧自行车的刹车皮换了新的,146
3,3,creative_project,father_family_care,父母/父亲照护与陪伴,整理父亲的口述录音,在阁楼的临时访谈角，把昨天录的通济桥素材转成文字,125
3,4,work,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈的样章回复,看到赵澈的微信消息，立刻回了自己下周的可约时间,125
3,5,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,去咖啡店买点心碰到小贝转租,去楼下咖啡店买低糖糕，看到门口贴了转租启事，问了小贝情况,138
4,1,work,waterline_interview_collection,《水位线》访谈采集,对接良渚社区展览需求,给展览主办方打了二十分钟电话，确认三段口述史的采访对象范围,115
4,2,family,father_family_care,父母/父亲照护与陪伴,陪父亲敲定通济桥出行时间,带了刚买的软底布鞋到父母家，和父亲翻老桥照片约出行日子,130
4,3,creative_project,father_family_care,父母/父亲照护与陪伴,补充《水位线》面谈材料,把父亲的口述素材和老桥照片排版成补充册，打印了三份,117
4,4,errand,other,其他,物色新的固定办公咖啡馆,搜了家附近三公里内的咖啡馆，挨个看评论区的桌椅高度和安静程度,120
4,5,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,和陈渡聊杭州变动,给陈渡发了小贝咖啡店的转租启事，说以后他来杭州没地方蹭桂花糕了,124
5,1,family,father_family_care,父母/父亲照护与陪伴,给父亲送复健软底鞋,拎着新买的减震软底鞋到父母家，帮父亲试穿调整鞋带,132
5,2,errand,other,其他,实地考察备选咖啡馆,骑共享单车逛了昨天收藏的两家咖啡馆，挨个坐靠窗位试了半小时桌椅高度,140
5,3,work,waterline_interview_collection,《水位线》访谈采集,整理良渚展览采访资料,查收主办方发的三段口述史采访对象资料，挨个标了对方的职业和居住年限,123
5,4,work,waterline_funding_admin,《水位线》资助/项目管理,收到良渚展览预付首款,查了下银行卡到账记录，主办方转了项目百分之三十的预付款,132
5,5,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,和小贝约告别咖啡,给小贝发了新找的咖啡馆定位，问她什么时候有空一起喝手冲,120
6,1,health,health_core_training,游泳/腰部核心训练,上第一节游泳私教课,带好泳衣和换洗衣物去游泳馆，跟着教练练换气和划水动作,127
6,2,family,father_family_care,父母/父亲照护与陪伴,给父母送草莓整理复健记录,拎了刚买的奶油草莓到父母家，帮母亲把父亲的复健签到记录按日期整理成册,146
6,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,在新咖啡馆整理《水位线》访谈提纲,坐新找的临河咖啡馆靠窗位，把下周二去通济桥的访谈问题按年龄段分类列好,146
6,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,收到陈渡的游戏试玩版邀请,收到陈渡发的《回声巷》内测邀请码，下载后玩了半小时支线剧情,146
6,5,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,打印给小贝的纪念照片,把之前拍的咖啡店蜡梅、靠窗位的照片整理出来，用家里的打印机打了三张,135
7,1,family,father_family_care,父母/父亲照护与陪伴,陪父亲小区复健散步,到父母家扶着林建国沿小区步道慢走,114
7,2,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,赴小贝的告别咖啡约,带了打印好的咖啡店照片去小贝的店里,107
7,3,work,commercial_writing_delivery,商业写作/外部交付,整理良渚展览访谈大纲,回家把良渚展览的三个访谈对象的问题细化,104
7,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,和陈渡聊小贝关店的事,给陈渡发了小贝咖啡店最后一天的照片,105
7,5,errand,other,其他,列下周行程清单,拿便签把下周要做的事按时间排序列好,104
8,1,health,health_core_training,游泳/腰部核心训练,上第二次游泳私教课,跟着教练练核心稳定性和蛙泳换气,101
8,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,调整良渚展览访谈提纲,在临河咖啡馆对着前期收集的口述素材修改问题,105
8,3,family,father_family_care,父母/父亲照护与陪伴,给父母送复健护膝,带了刚买的加绒护膝上门，帮父亲试戴调整松紧,113
8,4,creative_project,father_family_care,父母/父亲照护与陪伴,补录父亲的通济桥口述素材,掏出录音笔，陪父亲翻老照片聊当年在桥上修船的往事,123
8,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,收到陈渡发的《回声巷》试玩版,下载安装包，试玩了十分钟的新手关卡,108
9,1,creative_project,father_family_care,父母/父亲照护与陪伴,整理父亲新录的口述素材,打开录音转写文档，标注出通济桥相关的细节片段,123
9,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,调整良渚展览访谈提纲,收到社区发的受访老人名单和背景，针对性修改问题,107
9,3,family,father_family_care,父母/父亲照护与陪伴,帮母亲送书法作品装裱,拿上母亲写的三幅楷书，去文二路的装裱店询价送件,118
9,4,errand,chen_du_game_material,陈渡/游戏素材沟通,通济桥踩点找访谈地点,从装裱店出来绕去通济桥，看了桥边的老人凉亭和小卖铺,124
9,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,试玩《回声巷》反馈问题,打通了自己写的背叛线支线，给陈渡发了3条调整建议,126
10,1,health,health_core_training,游泳/腰部核心训练,完成本周第二次游泳课,跟着教练练完200米蛙泳，课后做了15分钟核心拉伸,103
10,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,确认良渚展览访谈提纲最终版,在临河咖啡馆把调整后的提纲再核对一遍，发给社区对接人,117
10,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲模拟通济桥散步路线,带父亲在小区外围走了两公里，帮他调整护膝松紧,129
10,4,creative_project,father_family_care,父母/父亲照护与陪伴,补录通济桥修码头的口述素材,掏出录音笔，陪父亲聊刚才散步想到的99年修码头的事,131
10,5,relationship,other,其他,接吕青的约玩电话,接了吕青的语音，聊了半小时她儿子最近的幼儿园趣事,122
11,1,family,father_family_care,父母/父亲照护与陪伴,陪父亲逛通济桥,接父亲到通济桥，沿着河岸慢走了一公里，中途在凉亭歇了两次,125
11,2,creative_project,waterline_interview_collection,《水位线》访谈采集,在老茶馆访谈本地老人,在之前踩点的茶馆买了茶，和两位聊通济桥往事的老人搭话做访谈,140
11,3,work,chen_du_game_material,陈渡/游戏素材沟通,良渚展览访谈踩点,从通济桥返程顺路去良渚受访老人的小区，和社区对接人碰面确认场地,123
11,4,work,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈的面谈提醒,收到赵澈的微信，提醒周五面谈要带《水位线》的补充案例和预算框架,118
11,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,给陈渡发通济桥照片,整理照片时把拍的通济桥落日照发给陈渡，提了老茶馆的事,126
12,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,转写通济桥新访谈素材,打开录音转写软件，把昨天两位老人的访谈内容逐句标注关键信息,124
12,2,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,陪吕青带儿子逛科技馆,带了小贝给的低糖糕，陪小孩玩水力发电模型跑了半个场馆,124
12,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲做周三的复健散步,从科技馆直接去父母家，带父亲在小区慢走了一公里,137
12,4,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,买新的录音笔内存卡,路过数码店进去挑了张128G的高速内存卡，当场测试读写速度,134
12,5,work,waterline_funding_admin,《水位线》资助/项目管理,模拟周五资助面谈的问答,对着整理好的面谈材料，把可能被问到的预算、后续计划问题过了一遍,136
13,1,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,整理阁楼搭访谈整理角,把楼下闲置的旧书桌和布艺收纳箱搬到阁楼靠窗处，擦干净灰尘摆上录音笔和素材文件夹,141
13,2,work,waterline_funding_admin,《水位线》资助/项目管理,打印《水位线》面谈材料,到临河咖啡馆把整理好的样章、口述素材、预算框架全部打印装订成册,128
13,3,creative_project,errand_preparation,采购/出行/访谈准备,给通济桥受访老人送访谈稿,打印好材料顺路去通济桥老茶馆，把之前访谈的两位老人的口述稿打印件送过去,128
13,4,family,father_family_care,父母/父亲照护与陪伴,陪母亲取装裱好的书法作品,从通济桥返程顺路去文二路装裱店，陪母亲取了三幅装裱好的楷书作品,128
13,5,work,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈的面谈补充通知,正在核对良渚访谈物料时收到赵澈微信，说明天面谈会带两位基金会评审一起过来,128
14,1,work,waterline_funding_admin,《水位线》资助/项目管理,和赵澈及评审面谈《水位线》资助,带好装订的材料，重点讲不同年代老人的洪水记忆细节,131
14,2,health,health_core_training,游泳/腰部核心训练,自主游泳训练,到游泳馆游了200米蛙泳，做了20分钟核心拉伸,98
14,3,family,father_family_care,父母/父亲照护与陪伴,去父母家报喜并陪父亲散步,带了母亲爱吃的糖炒栗子，陪父亲在小区慢走了一公里,138
14,4,errand,father_family_care,父母/父亲照护与陪伴,帮母亲梳理书法展观众引导手册框架,坐在母亲家餐桌旁，帮她把参展作品的介绍整理成通俗的引导语,134
14,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,试玩陈渡改后的《回声巷》支线,下载新的试玩版，打通了修改后的背叛线支线,114
15,1,health,health_core_training,游泳/腰部核心训练,完成第四次游泳私教课,跟着教练做核心激活和蛙泳动作纠正，游满一千米,106
15,2,work,commercial_writing_delivery,商业写作/外部交付,良渚社区展览第一场访谈,在受访老人张阿婆家里，聊她年轻时在河埠头洗衣的日常,129
15,3,work,waterline_processing_archive,《水位线》素材处理/归档/转写,完成良渚剩余两场访谈,分别和两位退休村小老师聊村里老桥的变迁，同步拍了老人家里的老照片,137
15,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,收到《水位线》资助立项通知,刚打开电脑整理访谈录音，就收到赵澈发来的正式立项邮件，附了资助合同,132
15,5,family,father_family_care,父母/父亲照护与陪伴,给父母打电话报喜,拨通视频先给母亲看立项邮件，又跟父亲聊了两句通济桥老茶馆的评弹演出,128
16,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,标注良渚访谈录音素材,把前一天的三场访谈录音按时间、事件、水位记忆点拆分标注,127
16,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,对接《水位线》资助合同细节,给赵澈打语音确认合同条款，问清设备采购的报销要求,120
16,3,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,挑选阁楼隔音棉,去家居建材市场比对了三家的隔音棉材质和价格,124
16,4,family,father_family_care,父母/父亲照护与陪伴,给父母送护腰靠垫,顺路去父母家送护腰靠垫，陪父亲在小区走了半圈,134
16,5,work,chen_du_game_material,陈渡/游戏素材沟通,测试《回声巷》最终试玩版,收到陈渡发来的试玩包，玩了三个小时找剧情逻辑漏洞,121
17,1,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,整理阁楼杂物腾空间,把阁楼堆的旧纸箱、过期杂志打包下楼，擦干净顶面和墙面,128
17,2,work,commercial_writing_delivery,商业写作/外部交付,写良渚展览口述脚本草稿,在临河咖啡馆靠窗位，对着之前标注的访谈素材画脚本结构,126
17,3,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,隔音棉安装和墙面渗水排查,工人上门安装隔音棉，发现顶面有轻微渗水痕迹，联系物业上门检查,128
17,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,测试阁楼录音效果,拿录音笔在阁楼录了一段自己读口述素材的音频，和楼下的录音做对比,125
17,5,work,chen_du_game_material,陈渡/游戏素材沟通,收到《回声巷》修改确认回复,收到陈渡发来的消息，说之前提的三处逻辑漏洞都已经改完，并发了最终版包,133
18,1,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,物业排查阁楼渗水原因,在家等工程部师傅上门，陪同查看阁楼顶面渗水痕迹,117
18,2,work,commercial_writing_delivery,商业写作/外部交付,补查良渚洪水史料完善脚本,登杭州档案网查1983年良渚区域的水文记录，和老人口述细节对应,126
18,3,health,health_core_training,游泳/腰部核心训练,完成第五次游泳私教课,跟着教练学仰泳基础动作，游满八百米,105
18,4,relationship,father_family_care,父母/父亲照护与陪伴,和吕青吃火锅聊书法展需求,赴吕青的约吃重庆火锅，聊到母亲书法展的观众引导手册,140
18,5,family,father_family_care,父母/父亲照护与陪伴,整理明天去通济桥的随身物品,收拾背包，装录音笔、充电宝、父亲的护腰靠垫和备用降压药,135
19,1,family,father_family_care,父母/父亲照护与陪伴,接父母去通济桥,开车到父母家，帮父亲拿上老照片和护腰垫出发,110
19,2,creative_project,father_family_care,父母/父亲照护与陪伴,陪父亲散步录口述素材,扶着父亲沿桥边走，边聊边录他讲七十年代码头卸货的事,114
19,3,leisure+creative_project,other,其他,老茶馆听书偶遇受访老人,在茶馆靠窗位听评弹，碰到之前访谈过的两位老人，顺道多聊了半小时,122
19,4,errand,father_family_care,父母/父亲照护与陪伴,买录音角收纳用品,送完父母顺路去文具店，挑了三个透明收纳盒和彩色标签纸,102
19,5,creative_project,errand_preparation,采购/出行/访谈准备,整理新素材和采购清单,把当天录的口述素材做初步标注，列完《水位线》的设备采购清单,105
20,1,work,commercial_writing_delivery,商业写作/外部交付,发送良渚展览脚本初稿,把补完史料标注的第一版脚本发给良渚街道对接人，附修改说明文档,115
20,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,布置阁楼录音角,把收纳盒按素材类型分类摆上旧书架，贴好彩色标签，固定好录音支架,129
20,3,health,health_core_training,游泳/腰部核心训练,完成第六次游泳私教课,跟着教练做仰泳耐力训练，连续游了五百米没停顿,108
20,4,family,father_family_care,父母/父亲照护与陪伴,帮母亲做书法展引导手册,按吕青给的参考案例，把母亲的书法作品按题材分类，配上图文注解,120
20,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,收到《回声巷》上线预热海报,收到陈渡发来的上线海报，他说春节前三天正式全平台上线,115
21,1,health,health_core_training,游泳/腰部核心训练,完成第七次游泳私教课,跟着教练做仰泳耐力训练，连续游了六百米没停顿,112
21,2,family,father_family_care,父母/父亲照护与陪伴,打印母亲书法展引导手册样稿,去图文打印店按之前调整的版本打了铜版纸样稿,103
21,3,family,father_family_care,父母/父亲照护与陪伴,送样稿到父母家陪父亲散步,把样稿给母亲过目，陪父亲在小区步道走了半小时,126
21,4,work,commercial_writing_delivery,商业写作/外部交付,调整良渚展览脚本,根据客户反馈，在脚本里补充了三位受访老人的日常爱好细节,138
21,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,安装录音防喷罩并整理素材,拆开防喷罩快递装到阁楼的录音支架上，测试后把近期所有《水位线》访谈素材按时间归档到收纳盒,136
22,1,health,health_core_training,游泳/腰部核心训练,完成第六次游泳私教课,跟着教练练习蛙泳提速，结束后做了15分钟核心拉伸,101
22,2,work,commercial_writing_delivery,商业写作/外部交付,对接良渚展览脚本修改意见,按客户反馈调整口述史段落顺序，补充了两段老人提到的老地名注释,122
22,3,family,father_family_care,父母/父亲照护与陪伴,给父母送书法展引导手册,带了刚打印好的手册样本，陪父亲在小区走了二十分钟,132
22,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理《水位线》设备采购清单,对照资助要求列了录音笔、支架、硬盘等设备的报价，核对预算范围,123
22,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,收到陈渡发来的《回声巷》上线物料,点开预览了宣传海报和片尾 credits，确认自己的署名位置没问题,114
23,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,给赵澈发采购清单确认,核对完设备型号后把清单发过去，问了签约当天需要带的材料,110
23,2,errand,other,其他,去临河咖啡馆试坐,点了热美式，坐靠窗位测试了笔记本续航和网络速度,112
23,3,work,commercial_writing_delivery,商业写作/外部交付,整理良渚展览剩余素材,把之前访谈没用到的两节米糕节的口述内容补进脚本备注,114
23,4,family,father_family_care,父母/父亲照护与陪伴,陪母亲取书法展作品,开车接母亲去装裱店，之后一起回父母家吃晚饭,117
23,5,relationship,waterline_processing_archive,《水位线》素材处理/归档/转写,收到吕青的周末邀约,在阁楼转写录音时收到吕青的微信，约周末带孩子去西溪挖荠菜,113
24,1,health,health_core_training,游泳/腰部核心训练,第一次自主游泳训练,自己按教练教的动作游了1200米，结束做核心拉伸,96
24,2,errand,father_family_care,父母/父亲照护与陪伴,给父母家换老化电路配件,带了约好的物业师傅上门，换掉三个接触不良的插座和两个频闪灯泡,115
24,3,creative_project,other,其他,写《水位线》签约进度说明,在临河咖啡馆靠窗位整理已采集的口述素材清单，写阶段性进展说明,112
24,4,family,father_family_care,父母/父亲照护与陪伴,陪父亲小区散步录素材,陪父亲绕小区走了三圈，他提到以前小区门口河埠头淘米的事，顺手录了音,139
24,5,work,chen_du_game_material,陈渡/游戏素材沟通,核对良渚脚本方言注释+和陈渡敲定连麦时间,对照之前查的县志补完米糕节的方言音译注释，给陈渡发消息敲定周五上线连麦的时间,153
25,1,errand,father_family_care,父母/父亲照护与陪伴,采购周末挖野菜的补给,去超市买了小铲子、便携折叠凳、矿泉水和湿纸巾，顺便捎了父亲爱吃的酱鸭和母亲用的润手霜,156
25,2,family,father_family_care,父母/父亲照护与陪伴,给父母送采购的物品,开车把东西送到父母家，陪父亲在楼下小花园走了十五分钟,128
25,3,creative_project,father_family_care,父母/父亲照护与陪伴,归档《水位线》口述素材,把最近录的父亲讲的河埠头、老茶馆素材按年份归进项目文件夹，标注好关键词,139
25,4,work,waterline_processing_archive,《水位线》素材处理/归档/转写,整理次日去良渚的物料,把纸质版脚本、县志、录音笔、充电宝塞进背包，提前查了次日的公交路线,145
25,5,relationship,other,其他,和吕青敲定挖野菜的集合时间,给吕青发微信确认周六早上九点在西溪湿地北门集合，问清楚要带的东西,129
26,1,work,commercial_writing_delivery,商业写作/外部交付,赴良渚现场核对展览脚本,跟着展陈施工方走完全部动线，逐段核对口述史脚本的展示位置,116
26,2,work,errand_preparation,采购/出行/访谈准备,找当地老人确认方言注释,在社区老年活动中心找到之前访谈过的张阿婆，问清两个米糕节方言词的准确写法,130
26,3,health,health_core_training,游泳/腰部核心训练,完成第二次自主游泳训练,返程顺路去游泳馆，游了1000米蛙泳加200米仰泳，做完核心拉伸才走,118
26,4,work,commercial_writing_delivery,商业写作/外部交付,整理良渚展览最终版材料,把核对好的脚本、注释、补充的彩蛋内容整理成统一文档，标清楚排版要求,115
26,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,和陈渡连麦看《回声巷》上线反馈,登Steam看玩家实时评论，和陈渡连麦聊大家对支线背叛线的评价,134
27,1,leisure,other,其他,和吕青带孩子去西溪挖荠菜,带了小铲子和布袋子，在西溪田埂边挖了半袋荠菜，帮吕青看了半小时孩子,140
27,2,family,father_family_care,父母/父亲照护与陪伴,给父母送挖好的荠菜,把荠菜分了一半送过去，母亲刚好在包馄饨，留她吃了一碗,132
27,3,work,commercial_writing_delivery,商业写作/外部交付,给客户发良渚展览最终版脚本,把核对好的脚本、注释和彩蛋内容整理成最终文档，标注好排版要求发过去,127
27,4,creative_project,errand_preparation,采购/出行/访谈准备,核对《水位线》签约材料,把采购清单、进度说明、补充素材打印出来，按顺序放进文件袋,120
27,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,收到陈渡的朋友圈评论,发了挖荠菜的朋友圈，陈渡点赞说七月来杭要吃她包的荠菜馄饨,129
28,1,errand,errand_preparation,采购/出行/访谈准备,补打《水位线》签约材料,去楼下打印店打印补充的素材页，顺路取了新印的项目名片,122
28,2,health,health_core_training,游泳/腰部核心训练,上第七次游泳私教课,跟着教练纠正仰泳腰部发力姿势，游完做了二十分钟核心训练,120
28,3,family,father_family_care,父母/父亲照护与陪伴,陪父母看书法展预展,开车接父母去文化馆，帮母亲拍了作品和参展合影,120
28,4,creative_project,father_family_care,父母/父亲照护与陪伴,录父亲讲的书法旧事,陪父母散场走路去公交站时，父亲聊起年轻时陪母亲练书法的事，顺手录了音,146
28,5,relationship,other,其他,和吕青确认社区访谈时间,到家后给吕青发消息，确认下周二下午去她社区找独居老人访谈,112
29,1,health,health_core_training,游泳/腰部核心训练,完成最后一次游泳私教课,跟着教练练完40分钟核心强化，自主游了1000米,102
29,2,family,father_family_care,父母/父亲照护与陪伴,给父母家送防滑拖鞋,带上之前买的浴室防滑拖鞋去父母家，帮着把旧拖鞋换掉,123
29,3,creative_project,father_family_care,父母/父亲照护与陪伴,陪父亲散步补录口述素材,陪父亲沿小区河滨步道走了20分钟，录下他讲1970年代在河埠头淘米的旧事,136
29,4,work,waterline_funding_admin,《水位线》资助/项目管理,核对《水位线》签约材料,把合同、采购清单、进度说明全部核对一遍，给赵澈发消息确认明天签约细节,129
29,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,收到陈渡的周边物流截图,和陈渡聊了20分钟，确认他7月来杭时带《回声巷》实体周边和新游戏的叙事需求,137
30,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,与赵澈签订《水位线》资助合同,带齐纸质材料到基金会办公室，核对条款后签字,121
30,2,family,father_family_care,父母/父亲照护与陪伴,给父母送书法展照片,顺路取洗好的预展照片送到父母家，帮着挂在餐厅墙上,121
30,3,creative_project,father_family_care,父母/父亲照护与陪伴,和吕青对接社区独居老人访谈名单,到吕青所在的社区医院，一起筛选有运河沿岸生活经历的老人,120
30,4,health,health_core_training,游泳/腰部核心训练,续办游泳月卡,整理完签约材料后，点开游泳馆小程序付款办了月卡,109
30,5,reflection,father_family_care,父母/父亲照护与陪伴,翻父亲的旧工作笔记,坐在阁楼录音角翻昨天找到的父亲早年工作笔记，逐页看批注,146
31,1,family,father_family_care,父母/父亲照护与陪伴,给父母家排查水电安全,带测电笔检查插座、灯泡，更换卫生间老化防滑条,106
31,2,creative_project,father_family_care,父母/父亲照护与陪伴,陪父亲散步补录河埠头素材,陪父亲沿小区外河道走两公里，追问1998年洪水时河埠头的细节,118
31,3,health,health_core_training,游泳/腰部核心训练,完成2月首次自主游泳训练,游1000米自由泳，做15分钟核心拉伸,96
31,4,work,waterline_processing_archive,《水位线》素材处理/归档/转写,整理周二独居老人访谈提纲,结合吕青给的老人背景，调整提问顺序，加了运河淘米、纳凉的具体问题,122
31,5,creative_project,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈资助款到账通知,核对《水位线》设备采购清单，确认所有物品都在审批范围内,104
32,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,确认《水位线》资助款到账,登录对公账户查收款项，给赵澈发消息确认到账,96
32,2,creative_project,father_family_care,父母/父亲照护与陪伴,踏勘老河埠头旧址,骑共享单车到父亲提到的运河支流段，拍石阶、水痕和周边老民居照片,138
32,3,work,other,其他,整理独居老人访谈素材,在临河咖啡馆整理吕青给的三位老人背景资料，标注谈话禁忌点,112
32,4,relationship,other,其他,和吕青确认明日访谈行程,接吕青语音，确认三位老人的上门时间和小区门禁信息,113
32,5,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,下单录音设备,对比三家电商平台的麦克风、隔音棉参数，凑满减下单,109
33,1,creative_project,father_family_care,父母/父亲照护与陪伴,和吕青汇合赴社区访谈,带录音笔、伴手礼和提问清单，到社区医院门口和吕青集合,117
33,2,creative_project,other,其他,完成三位老人的访谈录制,按事先标注的兴趣点切入提问，重点记录运河日常细节,114
33,3,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,接收小贝带回的新配方米糕,下楼到咖啡店拿小贝回老家带的低糖米糕试吃装,115
33,4,work,waterline_funding_admin,《水位线》资助/项目管理,核对《水位线》首月进度材料,整理上月访谈记录、踏勘照片和支出明细，对照赵澈的要求查漏补缺,121
33,5,health,health_core_training,游泳/腰部核心训练,做核心训练缓解腰累,跟着康复视频做20分钟平板支撑、侧桥训练,96
34,1,creative_project,other,其他,补完《水位线》首月进度简报,补充100字新采集老人访谈素材的说明，调整排版后导出成PDF,124
34,2,health,health_core_training,游泳/腰部核心训练,完成2月第二次自主游泳训练,游900米自由泳，做15分钟核心拉伸，带了保温杯喝温水,123
34,3,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,验收并测试新采购的录音设备,拆开快递检查麦克风、隔音棉，在阁楼录音角试录10分钟人声,119
34,4,family,father_family_care,父母/父亲照护与陪伴,给父母送米糕并陪父亲看河埠头照片,带小贝做的低糖米糕去父母家，翻出老河埠头照片给父亲看,147
34,5,relationship,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈确认对接时间的消息,回复赵澈确认下周一下午两点在基金会会议室对接进度,122
35,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理独居老人访谈录音,在临河咖啡馆逐句听录音，标注出淘米、纳凉、老米店相关的关键细节,131
35,2,relationship,father_family_care,父母/父亲照护与陪伴,和吕青吃简餐对接新增访谈资源,和吕青在社区医院旁的面馆吃面，聊上周访谈的后续反馈,116
35,3,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,检查阁楼录音角渗水情况,打扫阁楼时发现隔音棉边角潮湿，掀开后看到顶面有新的渗水痕迹,121
35,4,family,father_family_care,父母/父亲照护与陪伴,陪母亲踩点老年书法展场地,陪母亲到老年大学展厅，帮她调整参赛书法作品的摆放高度,124
35,5,work,waterline_processing_archive,《水位线》素材处理/归档/转写,准备明日良渚展览的随身物料,整理笔记本、录音笔、观众反馈记录表，打印好脚本修改备用稿,125
36,1,family,father_family_care,父母/父亲照护与陪伴,送母亲参加书法比赛,开车接母亲到老年大学展厅，帮她核对参赛资料，确认作品摆放位置。,121
36,2,work,commercial_writing_delivery,商业写作/外部交付,赴良渚展览现场观察观众反应,穿便装混在观众里，记录不同年龄段观众对口述史片段的停留时长。,127
36,3,errand,commercial_writing_delivery,商业写作/外部交付,调整展览互动区摆放位置,和现场工作人员沟通，把方言互动屏移到阴凉的入口处。,117
36,4,creative_project,father_family_care,父母/父亲照护与陪伴,陪父亲散步补录老米店记忆,接父亲到良渚附近的苕溪边散步，追问他年轻时去运河米店买米的细节。,142
36,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,收到陈渡的《回声巷》玩家反馈,接陈渡发来的玩家评论截图，聊了二十分钟后续合作的初步方向。,133
37,1,health,health_core_training,游泳/腰部核心训练,完成2月第三次游泳训练,游800米自由泳，做15分钟核心拉伸,104
37,2,work,commercial_writing_delivery,商业写作/外部交付,整理良渚展览观众反馈,在临河咖啡馆归类32条观察数据，撰写优化建议,113
37,3,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,到咖啡店取访谈伴手礼,到楼下小贝的咖啡店取预定的十份低糖米糕,130
37,4,family,father_family_care,父母/父亲照护与陪伴,接母亲并陪父亲聊老米店线索,到父母家接刚比完赛的母亲，拿获奖证书，陪父亲聊老米店旧事,139
37,5,creative_project,errand_preparation,采购/出行/访谈准备,确认《水位线》首月汇报材料,核对进度简报、访谈样片、踏勘照片，把打印件装进文件袋,119
38,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,向赵澈汇报《水位线》首月进度,带整理好的素材样章、访谈记录PPT参会汇报,113
38,2,health,health_core_training,游泳/腰部核心训练,完成2月第三次游泳训练,游1200米，加练15分钟核心稳定动作,111
38,3,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,取预定的访谈伴手礼低糖米糕,到楼下咖啡店找小贝取2盒现蒸米糕，确认下周四的预定数量,133
38,4,family,father_family_care,父母/父亲照护与陪伴,给父母送书法赛获奖证书,带证书和米糕上门，陪父亲沿小区外河步道走20分钟,137
38,5,creative_project,father_family_care,父母/父亲照护与陪伴,核对下周四访谈提纲,在阁楼录音角整理今日父亲的口述素材，调整两位老人的访谈问题,107
39,1,creative_project,father_family_care,父母/父亲照护与陪伴,踏勘老米店进货埠头旧址,带相机沿余杭塘河步行2公里，对照父亲描述找遗存埠头,123
39,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,整理独居老人访谈录音,在临河咖啡馆用新录音设备转写47分钟素材，标注方言词汇,121
39,3,relationship,chen_du_game_material,陈渡/游戏素材沟通,收到陈渡新支线合作意向,查看陈渡发来的12页《回声巷》新支线设定，回了3条修改意见,124
39,4,family,father_family_care,父母/父亲照护与陪伴,给父母送埠头照片核对细节,带打印的埠头照片上门，陪父亲翻老相册对照记忆,139
39,5,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,检查阁楼渗水并整理访谈物资,倒了接水塑料盆里的积水，清点下周四访谈的米糕、录音设备清单,128
40,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,完成独居老人访谈录音转写,在阁楼录音角补完剩余20%录音转写，查地方志标注3个老地名词源,139
40,2,health,health_core_training,游泳/腰部核心训练,完成2月第四次游泳训练,游1000米，加练20分钟核心平板支撑动作,120
40,3,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,和小贝确认访谈伴手礼取货时间,到楼下咖啡店点热美式，和小贝确认下周四上午10点取4份米糕,132
40,4,creative_project,father_family_care,父母/父亲照护与陪伴,核实1987年洪水线记录,到父母家附近老社区公告栏，翻查留存的旧防汛记录海报,146
40,5,work,waterline_processing_archive,《水位线》素材处理/归档/转写,和陈渡碰《回声巷》新支线节点,接陈渡语音通话，逐条核对新支线的交付时间和修改权限,131


==> anc/supplement/eight_model_action_repetition/doubao/action_repetition_metrics_40d.json <==
{
  "model": "doubao",
  "model_dir": "eight_model_action_repetition/doubao",
  "ok": true,
  "days_analyzed": 40,
  "events_analyzed": 200,
  "category_count": 11,
  "top3_event_share": 0.555,
  "top5_event_share": 0.725,
  "mean_recent_5day_event_repetition_rate": 0.96,
  "min_recent_5day_event_repetition_rate": 0.68,
  "max_recent_5day_event_repetition_rate": 1.0,
  "mean_category_jaccard_vs_prior": 0.6873,
  "first_window_recent_repetition_rate_ge_80pct": 9,
  "first_window_recent_repetition_rate_ge_90pct": 11,
  "category_stats": [
    {
      "action_category": "father_family_care",
      "label": "父母/父亲照护与陪伴",
      "events": 63,
      "event_share": 0.315,
      "days_covered": 38,
      "day_coverage": 0.95,
      "max_events_in_one_day": 4,
      "max_consecutive_days_present": 16,
      "days": "1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 18 19 20 21 22 23 24 25 27 28 29 30 31 32 33 34 35 36 37 38 39 40"
    },
    {
      "action_category": "waterline_processing_archive",
      "label": "《水位线》素材处理/归档/转写",
      "events": 27,
      "event_share": 0.135,
      "days_covered": 21,
      "day_coverage": 0.525,
      "max_events_in_one_day": 3,
      "max_consecutive_days_present": 4,
      "days": "6 8 9 10 12 13 15 16 17 20 21 22 23 25 31 32 34 35 38 39 40"
    },
    {
      "action_category": "health_core_training",
      "label": "游泳/腰部核心训练",
      "events": 21,
      "event_share": 0.105,
      "days_covered": 21,
      "day_coverage": 0.525,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 4,
      "days": "3 6 8 10 14 15 18 20 21 22 24 26 28 29 30 31 33 34 37 38 40"
    },
    {
      "action_category": "chen_du_game_material",
      "label": "陈渡/游戏素材沟通",
      "events": 18,
      "event_share": 0.09,
      "days_covered": 16,
      "day_coverage": 0.4,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 2,
      "days": "1 6 8 9 11 14 16 17 20 22 24 26 27 29 36 39"
    },
    {
      "action_category": "waterline_funding_admin",
      "label": "《水位线》资助/项目管理",
      "events": 16,
      "event_share": 0.08,
      "days_covered": 15,
      "day_coverage": 0.375,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 6,
      "days": "1 3 5 11 12 13 14 16 23 29 30 31 32 33 34"
    },
    {
      "action_category": "commercial_writing_delivery",
      "label": "商业写作/外部交付",
      "events": 15,
      "event_share": 0.075,
      "days_covered": 13,
      "day_coverage": 0.325,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 4,
      "days": "2 7 15 17 18 20 21 22 23 26 27 36 37"
    },
    {
      "action_category": "other",
      "label": "其他",
      "events": 14,
      "event_share": 0.07,
      "days_covered": 13,
      "day_coverage": 0.325,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 3,
      "days": "4 5 7 10 19 23 24 25 27 28 32 33 34"
    },
    {
      "action_category": "xiaobei_cafe_copy_exchange",
      "label": "小贝/咖啡店文案互惠",
      "events": 12,
      "event_share": 0.06,
      "days_covered": 11,
      "day_coverage": 0.275,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 5,
      "days": "1 3 4 5 6 7 12 33 37 38 40"
    },
    {
      "action_category": "errand_preparation",
      "label": "采购/出行/访谈准备",
      "events": 6,
      "event_share": 0.03,
      "days_covered": 6,
      "day_coverage": 0.15,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 3,
      "days": "13 19 26 27 28 37"
    },
    {
      "action_category": "attic_audio_space_setup",
      "label": "阁楼录音空间/隔音设备",
      "events": 5,
      "event_share": 0.025,
      "days_covered": 4,
      "day_coverage": 0.1,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 3,
      "days": "1 16 17 18"
    },
    {
      "action_category": "waterline_interview_collection",
      "label": "《水位线》访谈采集",
      "events": 3,
      "event_share": 0.015,
      "days_covered": 3,
      "day_coverage": 0.075,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "4 5 11"
    }
  ],
  "window_metrics": [
    {
      "window_end_day": 6,
      "recent_event_repetition_rate": 0.68,
      "category_jaccard_vs_prior": 0.4,
      "recent_unique_categories": 9,
      "repeated_category_count": 4,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 7,
      "recent_event_repetition_rate": 0.68,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 9,
      "repeated_category_count": 5,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 8,
      "recent_event_repetition_rate": 0.72,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 9,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 9,
      "recent_event_repetition_rate": 0.88,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 10,
      "recent_event_repetition_rate": 0.84,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 11,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 12,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 13,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 14,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 15,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_interview_collection",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 16,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 17,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 18,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 19,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 20,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 21,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 22,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 23,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 24,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 25,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 26,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 27,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 28,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 29,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 30,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin"
      ]
    },
    {
      "window_end_day": 31,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 32,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 33,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 34,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.5455,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 35,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.5455,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 36,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 37,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 38,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 39,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 40,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    }
  ],
  "max_days": 40
}


==> anc/supplement/eight_model_action_repetition/doubao/action_repetition_summary_40d.md <==
# Action-Only Repetition Summary, doubao

- Days analyzed: 40
- Events analyzed: 200
- Primary action categories: 11
- Top 3 categories share: 55.5%
- Top 5 categories share: 72.5%
- Mean recent-5-day action repetition rate vs prior history: 96.0%
- First 5-day window with >=80% action-category repetition: day 9
- First 5-day window with >=90% action-category repetition: day 11

## Category Frequency

| category | events | share | days covered | max consecutive days |
|---|---:|---:|---:|---:|
| 父母/父亲照护与陪伴 | 63 | 31.5% | 38/40 | 16 |
| 《水位线》素材处理/归档/转写 | 27 | 13.5% | 21/40 | 4 |
| 游泳/腰部核心训练 | 21 | 10.5% | 21/40 | 4 |
| 陈渡/游戏素材沟通 | 18 | 9.0% | 16/40 | 2 |
| 《水位线》资助/项目管理 | 16 | 8.0% | 15/40 | 6 |
| 商业写作/外部交付 | 15 | 7.5% | 13/40 | 4 |
| 其他 | 14 | 7.0% | 13/40 | 3 |
| 小贝/咖啡店文案互惠 | 12 | 6.0% | 11/40 | 5 |
| 采购/出行/访谈准备 | 6 | 3.0% | 6/40 | 3 |
| 阁楼录音空间/隔音设备 | 5 | 2.5% | 4/40 | 3 |
| 《水位线》访谈采集 | 3 | 1.5% | 3/40 | 2 |


==> anc/supplement/eight_model_action_repetition/gemini/action_category_counts_40d.csv <==
action_category,label,events,event_share,days_covered,day_coverage,max_events_in_one_day,max_consecutive_days_present,days
father_family_care,父母/父亲照护与陪伴,40,0.2,30,0.75,4,6,1 2 3 4 5 7 8 10 11 12 13 14 15 17 19 22 23 24 25 26 27 29 30 31 33 35 36 37 38 39
waterline_funding_admin,《水位线》资助/项目管理,28,0.14,27,0.675,2,6,2 4 5 6 7 8 9 12 13 15 17 18 19 21 22 23 24 28 29 30 31 32 36 37 38 39 40
other,其他,25,0.125,21,0.525,2,8,8 11 14 16 17 18 21 22 24 25 28 30 31 32 33 34 35 36 37 39 40
waterline_processing_archive,《水位线》素材处理/归档/转写,20,0.1,18,0.45,2,7,3 4 11 16 20 21 23 24 25 26 27 28 29 32 34 35 36 39
commercial_writing_delivery,商业写作/外部交付,19,0.095,19,0.475,1,7,2 3 4 5 6 7 8 10 11 13 14 15 16 17 18 20 22 25 26
chen_du_game_material,陈渡/游戏素材沟通,18,0.09,18,0.45,1,4,1 3 7 8 9 10 15 16 18 20 21 22 24 26 29 31 34 38
attic_audio_space_setup,阁楼录音空间/隔音设备,17,0.085,17,0.425,1,3,1 3 5 6 15 16 18 19 20 30 31 33 34 35 37 38 40
xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,15,0.075,15,0.375,1,3,1 6 9 10 11 14 20 25 28 30 32 33 34 39 40
health_core_training,游泳/腰部核心训练,12,0.06,12,0.3,1,4,2 4 5 6 7 9 13 21 27 29 37 38
errand_preparation,采购/出行/访谈准备,5,0.025,5,0.125,1,2,9 10 17 23 27
waterline_interview_collection,《水位线》访谈采集,1,0.005,1,0.025,1,1,1


==> anc/supplement/eight_model_action_repetition/gemini/action_only_events_40d.csv <==
day,event_index,event_type,action_category,action_category_label,title,action,estimated_tokens
1,1,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡馆画线稿,在楼下小贝的咖啡店靠窗位，用纸笔画《回声巷》背叛线的逻辑树。,147
1,2,creative_project,waterline_interview_collection,《水位线》访谈采集,整理方言录音,把旧硬盘里的杭州方言采访按受访者年龄重新建文件夹并重命名。,131
1,3,family,father_family_care,父母/父亲照护与陪伴,母亲的试探,站起来在客厅来回走动，接听母亲周芸的电话。,138
1,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,回复陈渡,站在水槽边洗杯子时，重听了一遍陈渡说七月来杭州的语音，然后回了文字微信。,133
1,5,reflection,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼的纸箱,把阁楼角落的两箱旧建筑画册搬到楼梯口，试图腾出一块空地。,144
2,1,work,commercial_writing_delivery,商业写作/外部交付,站立办公录入文档,把昨天在咖啡馆画的《回声巷》纸质草稿敲成电子文档。,114
2,2,errand,father_family_care,父母/父亲照护与陪伴,农贸市场买河虾,绕路去了父母家附近的农贸市场，挑了半斤活蹦乱跳的河虾。,128
2,3,family,father_family_care,父母/父亲照护与陪伴,沉默的复健散步,陪父亲在小区后面的沿河步道慢吞吞地走了一圈。,129
2,4,creative_project,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈的邮件,在回自己家的公交车上，终于刷到了赵澈的回复。,128
2,5,health,health_core_training,游泳/腰部核心训练,笨拙的核心训练,在客厅铺开瑜伽垫，跟着视频做基础的死虫子动作。,120
3,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,给记忆标价,在电脑前新建了Excel表格，尝试为《水位线》的口述史访谈核算工时和录音整理费用。,145
3,2,health,father_family_care,父母/父亲照护与陪伴,社区医院的敲打,步行去附近的社区医院找吕青，询问是否需要开几节中医理疗推拿。,137
3,3,work,commercial_writing_delivery,商业写作/外部交付,缝补叙事留白,回复《回声巷》主策的修改意见，把角色剖白心迹的台词删掉，改成藏在抽屉里的半封信。,159
3,4,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼的专属空间,戴上口罩，把阁楼剩下的纸箱推到墙边，擦干净了斜屋顶下的木地板。,152
3,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,隐藏对话框,看到陈渡回复「Bistro听起来不错，等我订好机票告诉你」，她左滑将聊天记录隐藏。,122
4,1,work,waterline_funding_admin,《水位线》资助/项目管理,阁楼的邮件发送,在阁楼的新折叠桌前，将《回声巷》的请款单和《水位线》的预算表分别发送。,138
4,2,work,commercial_writing_delivery,商业写作/外部交付,拆解良渚展览素材,阅读良渚社区展览的甲方原始文档，试图在网格纸上画出新的参观动线。,140
4,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,咖啡馆的方言听写,带着降噪耳机坐在楼下咖啡馆，逐字听写一段关于拆迁老拱桥的杭州方言录音。,159
4,4,health,health_core_training,游泳/腰部核心训练,温水游泳馆体验,拿着吕青给的体验券，坐两站公交去社区游泳馆游了半小时蛙泳。,140
4,5,family,father_family_care,父母/父亲照护与陪伴,母亲的虾,听完母亲发来问「昨天的虾是不是有点小」的语音，用文字回复了过去。,132
5,1,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,提炼样章开头,在阁楼折叠桌前，对着昨天的方言逐字稿提炼《水位线》样章。,142
5,2,work,commercial_writing_delivery,商业写作/外部交付,与良渚客户的博弈,收到良渚客户的微信，回复对方关于补充访谈的提议。,122
5,3,health,health_core_training,游泳/腰部核心训练,泳池里的拉伸,带着新买的十次卡去社区温水游泳馆游了八百米蛙泳。,130
5,4,work,waterline_funding_admin,《水位线》资助/项目管理,预算表的拉扯,在手机上回复赵澈关于《水位线》资助预算的邮件。,121
5,5,family,father_family_care,父母/父亲照护与陪伴,父亲的主动来电,接听了父亲林建国罕见主动打来的电话，聊了十分钟。,126
6,1,family,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼寻宝,在阁楼未清理的纸箱堆里翻找，找出了一本九八年的杭州交通旅游图。,134
6,2,work,commercial_writing_delivery,商业写作/外部交付,艰难的电话访谈,拨通了良渚村一位退休老干部的电话，试图询问当年村里布厂的具体情况。,149
6,3,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡馆缝补脚本,带着电脑下楼去小贝的咖啡馆，把上午问到的织布机细节写进良渚展览的第一段动线里。,147
6,4,health,health_core_training,游泳/腰部核心训练,客厅的死虫子,在客厅地毯上铺开瑜伽垫，做了十五分钟的死虫子核心训练。,132
6,5,creative_project,waterline_funding_admin,《水位线》资助/项目管理,查收合同模板,收到了赵澈发来的《水位线》项目资助合同PDF，粗略扫了一眼附件。,123
7,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,审查资助合同,在阁楼用纸笔圈出赵澈发来的《水位线》合同PDF里的交付条款。,129
7,2,work,commercial_writing_delivery,商业写作/外部交付,第二通访谈,拨通了良渚客户推来的老会计电话，录制了二十分钟的通话。,129
7,3,family,father_family_care,父母/父亲照护与陪伴,旧地图的魔力,坐公交回父母家，把擦干净的九八年杭州交通图递给父亲。,134
7,4,health,health_core_training,游泳/腰部核心训练,躲避水花,拿着十次卡去了社区温水游泳馆，在慢速道游了四十分钟。,131
7,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,未点赞的朋友圈,刷到了陈渡发的一张飞往杭州的电子登机牌截图，直接滑了过去。,122
8,1,health,other,其他,晨间的死虫子训练,在瑜伽垫上做了十五分钟死虫子动作与拉伸。,108
8,2,work,waterline_funding_admin,《水位线》资助/项目管理,修改基金会合同条款,在批注里将「每月交付三篇五千字人物小传」改为「每月交付两组多媒介叙事切片」。,125
8,3,work,commercial_writing_delivery,商业写作/外部交付,去良渚看场地,坐地铁去良渚的社区展览空间实地测算观众步数。,136
8,4,family,father_family_care,父母/父亲照护与陪伴,和母亲通电话,在回程地铁上接听母亲的电话，确认周末的安排。,123
8,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的深夜请教,收到陈渡发来的关于游戏分支结局的结构诊断请求。,118
9,1,work,chen_du_game_material,陈渡/游戏素材沟通,诊断陈渡的分支脚本,在iPad上给陈渡发来的文档做了批注，并通过邮件正式发还。,130
9,2,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,修改良渚展览动线文本,把昨日测算的步数转化为脚本字数限制，将走廊尽头的听觉区文案缩减到一百字以内。,149
9,3,health,health_core_training,游泳/腰部核心训练,工作日温水游泳,带着泳衣去附近的健身房泳池游了八百米。,123
9,4,work,waterline_funding_admin,《水位线》资助/项目管理,与赵澈达成合同折中,接听赵澈的电话，讨论「多媒介叙事切片」的财务验收标准。,142
9,5,family,errand_preparation,采购/出行/访谈准备,淘换杭州地方志画册,在旧书网站上比对版本，下单了一本九十年代出版的《杭州老街巷图考》。,139
10,1,work,commercial_writing_delivery,商业写作/外部交付,重写《回声巷》背叛线,在电脑前拆解客户发来的修改意见，重新搭出角色背叛的叙事结构。,136
10,2,creative_project,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,设计审计摘要模板,带着电脑去楼下小贝的咖啡店，点了一杯低糖拿铁，开始制作表格模板。,149
10,3,errand,errand_preparation,采购/出行/访谈准备,追踪旧画册物流,查阅昨天买的《杭州老街巷图考》物流状态，并联系快递员确认派送时间。,137
10,4,relationship,father_family_care,父母/父亲照护与陪伴,吕青的直接警告,和吕青打了个简短的语音电话，询问父亲复健期心理波动的医学建议。,146
10,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的退让与试探,收到陈渡对昨天脚本批注的回复，对方表示认同并再次提及七月来杭州请客。,139
11,1,errand,other,其他,从消防柜拿到旧画册,披着外套去楼道消防栓柜子里摸出了同城快递包裹。,133
11,2,family,father_family_care,父母/父亲照护与陪伴,规划父亲的复健路线,在阁楼用描图纸覆在画册的老地图上，勾勒出父亲年轻时常去的老制药厂旧址。,147
11,3,work,commercial_writing_delivery,商业写作/外部交付,《回声巷》台词博弈,和《回声巷》主策开语音会，逐句掰扯背叛线的交互选项与台词。,157
11,4,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,被噪音劝退的咖啡店,下楼去小贝店里买明天的早餐点心，本想坐一会儿透气。,139
11,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,签署《水位线》资助合同,打印、签字并扫描了赵澈发来的最终版合同，回复了邮件。,119
12,1,work,waterline_funding_admin,《水位线》资助/项目管理,提交首期资助发票,登录税务系统给基金会开具第一笔款项的电子发票。,121
12,2,family,father_family_care,父母/父亲照护与陪伴,带着道具回父母家,把《杭州老街巷图考》和描图纸塞进帆布袋，坐地铁回到父母家。,149
12,3,family,father_family_care,父母/父亲照护与陪伴,重返制药厂旧址,按照描图纸的路线，陪父亲慢慢走到两公里外的沿河绿道。,136
12,4,creative_project,father_family_care,父母/父亲照护与陪伴,老樟树下的口述史,在原制药厂大门位置的一棵老樟树下，听父亲讲了二十分钟当年车间的细节。,160
12,5,reflection,father_family_care,父母/父亲照护与陪伴,整理意外的素材,回到自己家阁楼，把下午录下的父亲原话转写成带有方言注音的文档。,142
13,1,health,health_core_training,游泳/腰部核心训练,周末晨间游泳,趁周末早晨人少，去健身房游了八百米温水局。,127
13,2,creative_project,father_family_care,父母/父亲照护与陪伴,搭建录音整理角,在阁楼墙上钉了一块软木板，把昨天打印的父亲口述速记和旧地图图钉在上面。,138
13,3,work,waterline_funding_admin,《水位线》资助/项目管理,列出新增访谈名单,带着降噪耳机坐在小贝的咖啡店靠窗位，在笔记本上写下三个潜在受访者名字。,137
13,4,relationship,father_family_care,父母/父亲照护与陪伴,吕青的敏锐刺痛,在微信上向吕青反馈了老樟树的复健奇效，却被对方泼了冷水。,132
13,5,work,commercial_writing_delivery,商业写作/外部交付,无视客户的周末加塞,看到《回声巷》主策在群里发来「背叛线很棒，能不能顺手加两句后日谈」。,139
14,1,health,other,其他,带着心事的死虫子训练,在瑜伽垫上做核心唤醒，但呼吸节奏频频被打乱。,134
14,2,reflection,father_family_care,父母/父亲照护与陪伴,拆除软木板上的速记,把父亲在老樟树下的口述史打印件从阁楼软木板上拔了下来。,154
14,3,work,commercial_writing_delivery,商业写作/外部交付,回复客户的周末试探,在微信上简短回复《回声巷》主策，表示后日谈的需求周一上午再评估。,137
14,4,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,在靠窗位剥离身份,下楼去小贝的咖啡店，没带纸笔，只点了一杯热气泡水看着窗外。,155
14,5,family,father_family_care,父母/父亲照护与陪伴,纯粹的女儿视角的电话,给母亲打语音，只问父亲周五走远路后这两天腿脚酸不酸。,157
15,1,health,attic_audio_space_setup,阁楼录音空间/隔音设备,瑜伽垫上的挣扎,在客厅铺开垫子做死虫动作，并盯着未收拾的阁楼发呆。,119
15,2,work,commercial_writing_delivery,商业写作/外部交付,良渚展览脚本拉扯,在文档里修改三段口述史的参观动线引导词。,113
15,3,family,father_family_care,父母/父亲照护与陪伴,没有拐杖的散步,回父母家陪父亲在小区花坛边练习走路。,112
15,4,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈的谨慎回复,在楼下咖啡店吃着小贝留的低糖点心，阅读赵澈的邮件。,133
15,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的七月之约,把水槽里的三个马克杯反复洗了两遍。,120
16,1,creative_project,other,其他,翻译指标语言,把《水位线》提案里的「个人记忆」在邮件中改写成「社区凝聚力数据」。,134
16,2,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼改造启动,拿着卷尺在阁楼斜顶下量尺寸，并在淘宝下单了四个透明收纳箱。,126
16,3,work,commercial_writing_delivery,商业写作/外部交付,捍卫平庸的口述,和良渚项目的客户打语音电话，逐字解释动线设计的逻辑。,138
16,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,吕青的直白诊断,一边煮速冻水饺一边和吕青通电话，随口提了陈渡七月要来的事。,138
16,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,嘈杂的方言录音,戴着降噪耳机，反复听一段在公交车上录的杭州老船工访谈。,132
17,1,work,commercial_writing_delivery,商业写作/外部交付,赶工背叛线脚本,在电脑前敲打《回声巷》的支线剧情修改稿。,120
17,2,errand,errand_preparation,采购/出行/访谈准备,沉重的收纳箱,下楼去驿站取昨天买的四个特大号透明收纳箱。,123
17,3,family,father_family_care,父母/父亲照护与陪伴,母亲的周末部署,接听母亲周芸的电话，听她抱怨父亲这两天拒绝下楼散步。,125
17,4,creative_project,waterline_funding_admin,《水位线》资助/项目管理,给记忆做预算,打开 Excel 表格，开始给《水位线》项目拉财务明细。,134
17,5,reflection,other,其他,擦箱子与冷处理,坐在地毯上拆快递包装，用湿布挨个擦拭收纳箱。,130
18,1,family,other,其他,菜市场预备役,去西溪附近的早市挑了两斤新鲜的仔排。,111
18,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,给伤痕标价,在《水位线》预算表里填入访谈对象的车马费补贴。,128
18,3,work,commercial_writing_delivery,商业写作/外部交付,妥协的一句台词,在《回声巷》的无台词决裂戏最后，硬塞进了一句「你走吧」。,122
18,4,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼上的旧书,把阁楼地上堆积的大学建筑学教材一本本搬进透明收纳箱。,118
18,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,拒绝语音通话,看着手机屏幕上陈渡发来的「现在方便语音吗」，过了十分钟才回复。,125
19,1,family,father_family_care,父母/父亲照护与陪伴,融化的冷冻排骨,提着装有仔排的保温袋，坐上开往父母家的公交车。,124
19,2,family,father_family_care,父母/父亲照护与陪伴,阳台上的僵持,拿着拐杖走到阳台，轻声询问父亲要不要下楼晒晒太阳。,149
19,3,health,father_family_care,父母/父亲照护与陪伴,水中的失重感,从父母家出来后直奔社区游泳馆，在慢速泳道游了八百米。,119
19,4,creative_project,waterline_funding_admin,《水位线》资助/项目管理,守住访谈的底线,在楼下咖啡店用计算器核对《水位线》的预算总额，并打包发送给赵澈。,147
19,5,reflection,attic_audio_space_setup,阁楼录音空间/隔音设备,退回安全距离,把阁楼剩下的几摞旧书塞进第三个收纳箱，无视了手机亮起的屏幕。,139
20,1,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼书桌归位,把次卧闲置的木书桌缓慢推入阁楼清理出的角落，接上监听音箱。,140
20,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,天窗下的雨声,戴上耳机，在新的工作台重新播放老船工的方言录音。,142
20,3,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,医生的场外警告,下楼去小贝的咖啡店透气，刚好遇到周末调休来喝咖啡的吕青。,151
20,4,work,commercial_writing_delivery,商业写作/外部交付,良渚尾款落定,在电脑前生成了一张电子发票，通过微信发给良渚项目的对接人。,132
20,5,reflection,chen_du_game_material,陈渡/游戏素材沟通,对话框里的留白,坐在天窗下看着陈渡的微信聊天界面，手指停在键盘上很久。,142
21,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼的第一个早晨,坐在新搭好的阁楼工作台前，开始逐字转写老船工的录音。,130
21,2,work,other,其他,婉拒快钱诱惑,在微信上婉拒了一个前同事推来的剧本杀大纲外包业务。,131
21,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,财务规则的拉扯,接到赵澈的语音电话，被告知预算表里的受访者车马费不能以无票现金形式发放。,155
21,4,health,health_core_training,游泳/腰部核心训练,提前的泳池打卡,抓起泳包出门，去社区游泳馆在慢速道游了六百米。,133
21,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,屏蔽隐秘的对峙,在微信列表里将陈渡的「朋友圈权限」设置为「不看他」。,130
22,1,health,other,其他,晨间恒温泳池,强迫自己起床去社区附近的健身房游了八百米,106
22,2,work,commercial_writing_delivery,商业写作/外部交付,处理良渚项目发票,按甲方财务要求重新开具并寄出了纸质专票,102
22,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,敲定受访者车马费方案,与赵澈通电话，确认用联华超市卡替代现金发放,127
22,4,family,father_family_care,父母/父亲照护与陪伴,陪父亲看新闻,带了低糖水果去父母家，陪坐在沙发上没提复健的事,120
22,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,简短回复陈渡,用客气且封闭的句式回复了陈渡发来的微信,102
23,1,errand,errand_preparation,采购/出行/访谈准备,采购联华超市卡,去街角的大型超市购买了五张面值两百元的购物卡,110
23,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼草拟访谈提纲,在阁楼的整理角用纸笔写下了明天对老摆渡人的访谈问题,117
23,3,work,waterline_funding_admin,《水位线》资助/项目管理,提交最终预算表,将超市卡计入物料栏，更新Excel后发给赵澈,102
23,4,relationship,father_family_care,父母/父亲照护与陪伴,与吕青吃越南河粉,在社区医院附近和刚下班的吕青吃了一顿快餐,114
23,5,family,father_family_care,父母/父亲照护与陪伴,接听母亲的电话,耐心听完了母亲长达十分钟的报喜电话,117
24,1,errand,chen_du_game_material,陈渡/游戏素材沟通,购买取暖器与踩点,提前一小时到访谈地附近的五金店买了小太阳取暖器，随后去河边观察早班船,143
24,2,creative_project,other,其他,访谈老摆渡人,在茶馆与老人聊了近两小时，结束时递上了装在信封里的两百元超市卡,152
24,3,family,father_family_care,父母/父亲照护与陪伴,淡化父亲的进步,带着菜去父母家，看到父亲的助行器停在阳台，全程没有出声夸奖,142
24,4,work,waterline_funding_admin,《水位线》资助/项目管理,收到评审路演通知,接到赵澈微信，得知预算表已过，但下周需去基金会现场做十分钟的项目陈述,139
24,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼整理录音,插上新买的小太阳，在阁楼里一边烤火一边将白天的访谈转成文字稿,134
25,1,health,other,其他,周末晨泳,顶着周末的人潮去社区健身房游了八百米,112
25,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,搭建路演框架,在阁楼开着取暖器，在纸上画出了十页PPT的叙事骨架,116
25,3,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店透气,带着纸质大纲去楼下咖啡店靠窗位坐了两个小时,129
25,4,work,commercial_writing_delivery,商业写作/外部交付,修复回声巷漏洞,打开电脑花了二十分钟改完剧本里的一处逻辑冲突,113
25,5,family,father_family_care,父母/父亲照护与陪伴,答应陪同父亲散步,洗杯子时接听了母亲的电话，痛快答应明早八点半过去,137
26,1,family,father_family_care,父母/父亲照护与陪伴,陪父亲去公园散步,刻意落后半步，假装看手机，陪推着助行器的父亲走到小区外的公园,130
26,2,reflection,father_family_care,父母/父亲照护与陪伴,公交车上的灵感记录,在回程公交车上，用手机备忘录写下父亲过马路时避开盲道的步态细节,149
26,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,制作路演幻灯片,在阁楼将昨天的纸质大纲转化为十页正式的PPT,122
26,4,work,commercial_writing_delivery,商业写作/外部交付,跟进良渚项目尾款,给良渚展览的甲方财务发了一条措辞礼貌的微信询问进度,128
26,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,拦截吕青的闲聊,在电话里生硬地打断了吕青关于陈渡朋友圈动态的播报,133
27,1,health,health_core_training,游泳/腰部核心训练,晨间核心训练,铺开瑜伽垫跟着视频做了二十分钟核心力量唤醒,118
27,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,与赵澈预过PPT,在微信语音里和赵澈过了一遍明天的路演幻灯片,117
27,3,errand,errand_preparation,采购/出行/访谈准备,打印路演纸质资料,去社区外的图文店用特种纸彩印了五份项目书,120
27,4,creative_project,father_family_care,父母/父亲照护与陪伴,扩写盲道观察笔记,在阁楼把昨天关于父亲避开盲道的灵感扩写成了五百字的短文,130
27,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,整理电脑桌面,花了半小时把桌面上散落的文档归类，并统一重命名了访谈录音文件,116
28,1,health,other,其他,晨间核心与着装,做了十分钟核心唤醒后，挑了一件没有明显折痕的深灰色真丝衬衫换上,138
28,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,基金会内部评审,在会议室按计划用前三分钟讲完指标，随后指着特种纸上的老照片讲述摆渡人细节,132
28,3,work,waterline_funding_admin,《水位线》资助/项目管理,确认良渚尾款入账,坐在基金会楼下的花坛边，查收了银行发来的对公账户到账短信,134
28,4,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店的情绪缓冲,绕道去了楼下咖啡店，坐在靠窗位看着晚高峰的车流发呆,151
28,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,归档路演物料,在阁楼把多印的一份路演PPT塞进抽屉最底层，重新打开了老摆渡人的录音,147
29,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理摆渡人访谈录音,在阁楼将老摆渡人提到的江水气味转译成叙事标签卡片,132
29,2,health,health_core_training,游泳/腰部核心训练,强迫自己去游泳,关掉电脑，步行去社区附近的温水泳池游了八百米,115
29,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲测试无障碍路线,陪推着助行器的父亲去公园，用手机记录他沿途因路面不平而停顿的地点,140
29,4,work,waterline_funding_admin,《水位线》资助/项目管理,收到基金会初步反馈,按赵澈的微信建议，将部分访谈杂费在预算表里改成了「办公耗材」,136
29,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,回复陈渡的深夜语音,听完陈渡吐槽新项目进度的长语音后，只回了一条文字信息,124
30,1,creative_project,other,其他,查阅地方文献旧地图,前往市图书馆地方文献室，查找九十年代初的水路图,130
30,2,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,月底财务记账,坐在小贝的咖啡店靠窗位，打开电脑核对一月份的进出账目,134
30,3,relationship,father_family_care,父母/父亲照护与陪伴,吕青的直言警告,趁吕青午休，在社区医院附近吃简餐并给她看父亲复健的步态视频,148
30,4,work,waterline_funding_admin,《水位线》资助/项目管理,收到终审补充要求,回复赵澈发来的微信，答应今晚提交一段三分钟的音频,139
30,5,reflection,attic_audio_space_setup,阁楼录音空间/隔音设备,录制创作者自述,在阁楼对着麦克风，放弃了写好的草稿，即兴讲述了自己做项目的初衷,149
31,1,health,other,其他,晨间恒温泳池,强迫自己起床去社区附近的恒温泳池游了八百米。,114
31,2,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼起草样章,在阁楼工作角打开取暖器，开始写《水位线》第一章初稿。,123
31,3,work,waterline_funding_admin,《水位线》资助/项目管理,基金会资助结果,收到赵澈的微信，通知《水位线》通过了终审。,111
31,4,family,father_family_care,父母/父亲照护与陪伴,调整周末陪护计划,提着买好的低糖点心去父母家看望。,127
31,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,拒绝深夜语音,看到陈渡发来的微信问「在忙吗，想聊聊」。,112
32,1,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店重读初稿,坐在楼下咖啡店靠窗位，吃着小贝留的低糖点心，重读昨天写的样章。,129
32,2,work,waterline_funding_admin,《水位线》资助/项目管理,敲定分享会形式,收到赵澈微信，确认四月可以采用闭门阅览形式，但需要增加视觉展示物。,126
32,3,creative_project,other,其他,绿化带空间测算,乘公交前往旧码头原址的沿江绿化带，用脚步丈量江边到主干道的实际距离。,145
32,4,relationship,waterline_funding_admin,《水位线》资助/项目管理,与吕青的简短通话,一边煮速冻水饺一边给吕青打电话，告知基金会过审的消息。,148
32,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,整理现场素材,在阁楼将下午录的环境音重命名归档，把系缆桩的照片打印贴在白板上。,136
33,1,health,other,其他,晨间核心唤醒,在客厅铺开瑜伽垫做了二十分钟的基础核心力量训练。,122
33,2,creative_project,other,其他,构思注记版地图,在书桌上平铺九十年代的杭州老地图，覆上硫酸纸尝试描线。,125
33,3,family,father_family_care,父母/父亲照护与陪伴,沿河步道陪护,陪父亲在小区背后的沿河步道用助行器走了两百米。,139
33,4,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,拒绝快餐外包,回复了一封前客户要求「润色三天急件文案」的邮件，表示档期已满。,137
33,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,纸笔起草图例,在阁楼里用黑白两色中性笔为上午的「记忆拓扑图」设计图例。,142
34,1,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店平铺草图,带着半成品的硫酸纸地图下楼，去咖啡店吃小贝留的低糖点心。,118
34,2,creative_project,other,其他,考证旧公交站名,在市志电子库里核对九十年代沿江公交线路的站名变更。,106
34,3,relationship,chen_du_game_material,陈渡/游戏素材沟通,转推同行给陈渡,陈渡发来微信问有没有空接个急活，林岑直接推了前同事的名片过去。,108
34,4,work,waterline_processing_archive,《水位线》素材处理/归档/转写,清理发票与结项单,花了一个多小时把良渚项目和回声巷的电子合同与发票归档到硬盘深处。,117
34,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼里的地名落位,在取暖器旁，用极细的针管笔把上午核对的站名写在硫酸纸上。,122
35,1,health,father_family_care,父母/父亲照护与陪伴,泳池物理复健,去社区泳池游了八百米，重点拉伸腰背。,94
35,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,打捞气味坐标,在阁楼反复倒带老摆渡人的访谈录音，寻找关于江水气味的描述。,120
35,3,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,网购隔音海绵,在电商平台下单了十平米的灰色金字塔吸音棉。,108
35,4,relationship,other,其他,二手工学椅,收到吕青微信，问要不要医院行政科淘汰下来的半新二手人体工学椅。,115
35,5,creative_project,other,其他,绘制气味符号,用深蓝色铅笔在硫酸纸的码头南侧画了一团模糊的波浪纹。,121
36,1,creative_project,other,其他,绘制主观航线,在硫酸纸上继续叠加九十年代初的轮渡航线。,118
36,2,errand,father_family_care,父母/父亲照护与陪伴,搬运二手工学椅,叫了货运车去社区医院后门找吕青交接那把闲置的人体工学椅。,116
36,3,unexpected,other,其他,老小区楼道搬运,独自把沉重的工学椅从楼下一点点挪进老小区顶楼复式。,132
36,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,暂缓录音角改造,坐在新搬来的工学椅上，拆开了昨天收到的吸音棉快递包装。,127
36,5,work,waterline_funding_admin,《水位线》资助/项目管理,压缩分享会流程,收到赵澈发来的四月分享会初步流程表，直接在邮件里批注修改。,125
37,1,health,health_core_training,游泳/腰部核心训练,放弃游泳改慢走,放弃了去泳池的计划，慢慢走下六楼去咖啡店。,116
37,2,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,局部铺设吸音棉,在阁楼把散完味的吸音棉贴在书桌周围的下半截墙面上。,118
37,3,work,waterline_funding_admin,《水位线》资助/项目管理,敲定分享会妥协方案,收到赵澈回复，同意缩短宣讲，但要求增加十分钟的映后问答。,116
37,4,family,father_family_care,父母/父亲照护与陪伴,预设周末探望边界,接到母亲电话抱怨父亲今天嫌助行器碍事，要求她明天早点过去干预。,125
37,5,creative_project,other,其他,样章气味段落落笔,坐在新工学椅上，对着硫酸纸地图把「柴油与死鱼味」敲进文档。,130
38,1,health,health_core_training,游泳/腰部核心训练,慢走与水痕,放弃游泳，改在老小区楼下的湿地步道慢走三十分钟,119
38,2,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼声学测试,在新贴了吸音棉的角落，用手机录制自己朗读《水位线》样章,125
38,3,family,father_family_care,父母/父亲照护与陪伴,备菜的默契,坐在父母家餐桌旁指挥，让父亲推着助行器在水槽边洗菜,120
38,4,work,waterline_funding_admin,《水位线》资助/项目管理,推翻海报预算,回复赵澈发来的四月分享会初步物料预算表，提议删掉易拉宝,127
38,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,切断情绪试探,收到陈渡抱怨她推荐的同行「不够懂他」的语音后，回复简短文字,126
39,1,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,靠窗位的支撑,带着纸笔去楼下咖啡店，坐在常坐的靠窗位,142
39,2,work,waterline_funding_admin,《水位线》资助/项目管理,硫酸纸预算博弈,收到赵澈微信，开始在网上搜索特种纸印厂报价,133
39,3,creative_project,other,其他,记忆拓扑图的坐标,在速写本上用铅笔勾勒老摆渡人描述的旧码头航线,127
39,4,family,father_family_care,父母/父亲照护与陪伴,包装成安排的担忧,接到母亲电话，听她抱怨父亲昨天强行洗菜太危险，并要求林岑周末早点去,141
39,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,归档与重命名,在电脑前将《回声巷》的文件夹标上完结颜色，重命名为归档状态,121
40,1,errand,other,其他,触摸硫酸纸样本,晨走时绕道去附近的一家图文快印店，要求触摸不同克数的特种纸,144
40,2,work,attic_audio_space_setup,阁楼录音空间/隔音设备,艰难的印厂比价,坐在阁楼工学椅上，通过微信和淘宝联系了五家江浙沪的特种纸印厂,125
40,3,creative_project,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,气味的视觉转译,带着速写本转移到楼下咖啡店靠窗位，在拓扑图上绘制感官符号,141
40,4,relationship,other,其他,吕青的强硬问诊,接到吕青下班路上的语音通话，被详细询问了腰痛的症状和用药,145
40,5,work,waterline_funding_admin,《水位线》资助/项目管理,发票类目的拉锯,将比价表发给赵澈，并附上了选用100克纸张的简短理由,135


==> anc/supplement/eight_model_action_repetition/gemini/action_repetition_metrics_40d.json <==
{
  "model": "gemini",
  "model_dir": "eight_model_action_repetition/gemini",
  "ok": true,
  "days_analyzed": 40,
  "events_analyzed": 200,
  "category_count": 11,
  "top3_event_share": 0.465,
  "top5_event_share": 0.66,
  "mean_recent_5day_event_repetition_rate": 0.9623,
  "min_recent_5day_event_repetition_rate": 0.4,
  "max_recent_5day_event_repetition_rate": 1.0,
  "mean_category_jaccard_vs_prior": 0.7591,
  "first_window_recent_repetition_rate_ge_80pct": 7,
  "first_window_recent_repetition_rate_ge_90pct": 7,
  "category_stats": [
    {
      "action_category": "father_family_care",
      "label": "父母/父亲照护与陪伴",
      "events": 40,
      "event_share": 0.2,
      "days_covered": 30,
      "day_coverage": 0.75,
      "max_events_in_one_day": 4,
      "max_consecutive_days_present": 6,
      "days": "1 2 3 4 5 7 8 10 11 12 13 14 15 17 19 22 23 24 25 26 27 29 30 31 33 35 36 37 38 39"
    },
    {
      "action_category": "waterline_funding_admin",
      "label": "《水位线》资助/项目管理",
      "events": 28,
      "event_share": 0.14,
      "days_covered": 27,
      "day_coverage": 0.675,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 6,
      "days": "2 4 5 6 7 8 9 12 13 15 17 18 19 21 22 23 24 28 29 30 31 32 36 37 38 39 40"
    },
    {
      "action_category": "other",
      "label": "其他",
      "events": 25,
      "event_share": 0.125,
      "days_covered": 21,
      "day_coverage": 0.525,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 8,
      "days": "8 11 14 16 17 18 21 22 24 25 28 30 31 32 33 34 35 36 37 39 40"
    },
    {
      "action_category": "waterline_processing_archive",
      "label": "《水位线》素材处理/归档/转写",
      "events": 20,
      "event_share": 0.1,
      "days_covered": 18,
      "day_coverage": 0.45,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 7,
      "days": "3 4 11 16 20 21 23 24 25 26 27 28 29 32 34 35 36 39"
    },
    {
      "action_category": "commercial_writing_delivery",
      "label": "商业写作/外部交付",
      "events": 19,
      "event_share": 0.095,
      "days_covered": 19,
      "day_coverage": 0.475,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 7,
      "days": "2 3 4 5 6 7 8 10 11 13 14 15 16 17 18 20 22 25 26"
    },
    {
      "action_category": "chen_du_game_material",
      "label": "陈渡/游戏素材沟通",
      "events": 18,
      "event_share": 0.09,
      "days_covered": 18,
      "day_coverage": 0.45,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 4,
      "days": "1 3 7 8 9 10 15 16 18 20 21 22 24 26 29 31 34 38"
    },
    {
      "action_category": "attic_audio_space_setup",
      "label": "阁楼录音空间/隔音设备",
      "events": 17,
      "event_share": 0.085,
      "days_covered": 17,
      "day_coverage": 0.425,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 3,
      "days": "1 3 5 6 15 16 18 19 20 30 31 33 34 35 37 38 40"
    },
    {
      "action_category": "xiaobei_cafe_copy_exchange",
      "label": "小贝/咖啡店文案互惠",
      "events": 15,
      "event_share": 0.075,
      "days_covered": 15,
      "day_coverage": 0.375,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 3,
      "days": "1 6 9 10 11 14 20 25 28 30 32 33 34 39 40"
    },
    {
      "action_category": "health_core_training",
      "label": "游泳/腰部核心训练",
      "events": 12,
      "event_share": 0.06,
      "days_covered": 12,
      "day_coverage": 0.3,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 4,
      "days": "2 4 5 6 7 9 13 21 27 29 37 38"
    },
    {
      "action_category": "errand_preparation",
      "label": "采购/出行/访谈准备",
      "events": 5,
      "event_share": 0.025,
      "days_covered": 5,
      "day_coverage": 0.125,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "9 10 17 23 27"
    },
    {
      "action_category": "waterline_interview_collection",
      "label": "《水位线》访谈采集",
      "events": 1,
      "event_share": 0.005,
      "days_covered": 1,
      "day_coverage": 0.025,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 1,
      "days": "1"
    }
  ],
  "window_metrics": [
    {
      "window_end_day": 6,
      "recent_event_repetition_rate": 0.4,
      "category_jaccard_vs_prior": 0.4444,
      "recent_unique_categories": 8,
      "repeated_category_count": 4,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 7,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 8,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 9,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 9,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 10,
      "recent_event_repetition_rate": 0.88,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 9,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 11,
      "recent_event_repetition_rate": 0.84,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 9,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 12,
      "recent_event_repetition_rate": 0.84,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 9,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 13,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 14,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 15,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 16,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 17,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9091,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 18,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 19,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 20,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 21,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9091,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 22,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 23,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9091,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 24,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9091,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 25,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 26,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 27,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 28,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 29,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 30,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9091,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 31,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8182,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 32,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 33,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 34,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 35,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 36,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6364,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 37,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 38,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 39,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 40,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7273,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    }
  ],
  "max_days": 40
}


==> anc/supplement/eight_model_action_repetition/gemini/action_repetition_summary_40d.md <==
# Action-Only Repetition Summary, gemini

- Days analyzed: 40
- Events analyzed: 200
- Primary action categories: 11
- Top 3 categories share: 46.5%
- Top 5 categories share: 66.0%
- Mean recent-5-day action repetition rate vs prior history: 96.2%
- First 5-day window with >=80% action-category repetition: day 7
- First 5-day window with >=90% action-category repetition: day 7

## Category Frequency

| category | events | share | days covered | max consecutive days |
|---|---:|---:|---:|---:|
| 父母/父亲照护与陪伴 | 40 | 20.0% | 30/40 | 6 |
| 《水位线》资助/项目管理 | 28 | 14.0% | 27/40 | 6 |
| 其他 | 25 | 12.5% | 21/40 | 8 |
| 《水位线》素材处理/归档/转写 | 20 | 10.0% | 18/40 | 7 |
| 商业写作/外部交付 | 19 | 9.5% | 19/40 | 7 |
| 陈渡/游戏素材沟通 | 18 | 9.0% | 18/40 | 4 |
| 阁楼录音空间/隔音设备 | 17 | 8.5% | 17/40 | 3 |
| 小贝/咖啡店文案互惠 | 15 | 7.5% | 15/40 | 3 |
| 游泳/腰部核心训练 | 12 | 6.0% | 12/40 | 4 |
| 采购/出行/访谈准备 | 5 | 2.5% | 5/40 | 2 |
| 《水位线》访谈采集 | 1 | 0.5% | 1/40 | 1 |


==> anc/supplement/eight_model_action_repetition/glm/action_category_counts_40d.csv <==
action_category,label,events,event_share,days_covered,day_coverage,max_events_in_one_day,max_consecutive_days_present,days
father_family_care,父母/父亲照护与陪伴,58,0.29,38,0.95,3,33,1 3 4 5 6 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40
other,其他,48,0.24,33,0.825,3,19,2 7 8 9 10 11 12 13 14 15 17 18 19 20 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40
health_core_training,游泳/腰部核心训练,22,0.11,21,0.525,2,14,7 9 10 11 12 13 15 16 17 18 19 20 21 22 23 24 25 26 27 28 30
waterline_funding_admin,《水位线》资助/项目管理,17,0.085,16,0.4,2,6,3 6 9 10 12 13 14 17 21 24 27 28 29 30 31 32
xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,15,0.075,15,0.375,1,4,1 4 7 15 22 28 30 31 32 34 35 37 38 39 40
commercial_writing_delivery,商业写作/外部交付,13,0.065,11,0.275,2,5,1 2 3 4 5 15 16 18 20 32 40
waterline_processing_archive,《水位线》素材处理/归档/转写,11,0.055,10,0.25,2,8,2 3 4 5 6 7 8 9 11 14
errand_preparation,采购/出行/访谈准备,6,0.03,6,0.15,1,3,19 20 21 23 24 26
attic_audio_space_setup,阁楼录音空间/隔音设备,5,0.025,5,0.125,1,2,1 5 6 25 40
chen_du_game_material,陈渡/游戏素材沟通,5,0.025,5,0.125,1,2,1 2 5 6 26


==> anc/supplement/eight_model_action_repetition/glm/action_only_events_40d.csv <==
day,event_index,event_type,action_category,action_category_label,title,action,estimated_tokens
1,1,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼里坐了四十分钟,她搬了折叠椅上阁楼，看了一圈堆着的旧纸箱和未拆封的书架配件，什么也没动就下来了。,145
1,2,work,commercial_writing_delivery,商业写作/外部交付,对着背叛线文档发呆,打开《回声巷》修改要求，看了三遍客户反馈，写了三行对话又全部删掉。,139
1,3,family,father_family_care,父母/父亲照护与陪伴,去父母家送菜,带了卤牛肉和两盒草莓过去，父亲刚好散步回来，走路比上周慢了一点。,146
1,4,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,回家路上绕去小贝咖啡店,推门进去，小贝递过来一块低糖司康说「猜你会来」，她坐靠窗位吃完。,141
1,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的新年消息,看到陈渡发来的「新年快乐」四个字，打了一段「你七月来杭州是什么事」存进草稿箱，没有发送。,129
2,1,health,other,其他,腰痛导致晚起,在床上翻了几次身，最后侧躺着用手机看了会儿昨天没看完的地图资料，比平时晚起一小时。,116
2,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,用纸笔突破背叛线,没直接打开文档，而是拿A4纸画了角色关系和背叛节点的时间轴，找到逻辑断点后才开始打字。,130
2,3,work,chen_du_game_material,陈渡/游戏素材沟通,良渚展览场地踩点,坐公交车到良渚，在社区文化中心走了一遍参观动线，和对接人确认了三段口述史的播放位置。,139
2,4,creative_project,commercial_writing_delivery,商业写作/外部交付,河边录了一段水声,从良渚回来没直接到家，在小区附近的沿河步道停了二十分钟，用手机录了水流和远处船鸣。,133
2,5,work,commercial_writing_delivery,商业写作/外部交付,发出去半成品和确认请求,把上午写的半段背叛线整理好发给客户，末尾加了一句「这个方向是否符合你们要的情感反转，先对齐再往下写」。,153
3,1,work,waterline_funding_admin,《水位线》资助/项目管理,等不到回复的空转,每隔半小时看一次微信，客户没回，赵澈也没回，最后打开旧地图论坛翻了一小时帖子。,105
3,2,relationship,father_family_care,父母/父亲照护与陪伴,吕青的突然来电,吕青问最近怎么样，她说了句「还行」，吕青直接问「你爸复健是不是不太配合」，她停了两秒说「没有，就是慢一点」。,128
3,3,work,commercial_writing_delivery,商业写作/外部交付,按客户要求加煽情,客户回复说方向对，但「背叛那一刻的情绪冲击力不够」，她把原本克制的台词改成了更直白的表达。,112
3,4,family,father_family_care,父母/父亲照护与陪伴,陪父亲散步不到一圈,到父母家后提议下楼走走，父亲没拒绝，但走了不到三百米就说腿沉，她扶着他在长椅上坐了一会儿。,137
3,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,翻出旧录音笔发现漏液,想起昨天河边录音风噪太大，翻箱找以前在上海用的录音笔，打开电池仓发现已经漏液腐蚀了触点。,138
4,1,work,commercial_writing_delivery,商业写作/外部交付,收到回声巷终稿确认,看到客户发来「可以，这版没问题」，她把对话框关掉，没有回复。,99
4,2,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,给良渚对接人写拒绝,针对昨天临时加的两段文案，她写了三版措辞都觉得太软，最后发了「这两段超出原定范围，需要单独报价」。,138
4,3,relationship,father_family_care,父母/父亲照护与陪伴,去社区医院找吕青,坐公交车到吕青工作的社区医院，说路过顺便看看她，在走廊塑料椅上等的时候睡着了。,122
4,4,relationship,father_family_care,父母/父亲照护与陪伴,吕青没追问只给了膏药,吕青带她去值班室喝了杯热水，没问父亲的事，临走时从抽屉里拿出一盒膏药塞给她。,142
4,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,下单了超预算的录音笔,回家后打开购物软件，选了一款四百多的便携录音笔直接下单，比预算多了两百。,144
5,1,work,commercial_writing_delivery,商业写作/外部交付,良渚加价确认,看到对接人发来「领导说可以加价，你报个数」，她回了一个保守的数字。,118
5,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,想写访谈提纲没写成,打开《水位线》的文档，写了两个问题就停下来，翻出之前河边录的那段水声听。,115
5,3,family,father_family_care,父母/父亲照护与陪伴,被叫去送父亲的药,母亲打电话说父亲出门忘带降压药，她打车过去送，到的时候父亲已经在沙发上坐着了。,122
5,4,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼搬了一半杂物,回家后爬上阁楼，把三个纸箱搬下来堆在客厅角落，准备明天继续。,110
5,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的语音只听了三十秒,陈渡发来一条两分多钟的语音，她点开听到他说「最近在想一个问题」，就按了暂停退出。,108
6,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,拆录音笔试录,在客厅杂物堆旁拆开快递，装上电池对着窗外录了三十秒环境音，回放听了一下。,126
6,2,health,attic_audio_space_setup,阁楼录音空间/隔音设备,搬箱子回去又把腰搬坏了,想把客厅的三个纸箱搬回阁楼，搬完第二个时腰突然刺痛，只能侧躺在沙发上。,142
6,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈终于回复了,看到赵澈发来消息说样章在走内部流程，但需要她补一份受访者的年龄、居住时长等背景说明。,129
6,4,family,father_family_care,父母/父亲照护与陪伴,用腰痛为由没去父母家,给母亲发消息说今天腰痛不方便过去，母亲回了个「那你贴膏药早点睡」。,129
6,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,听完了陈渡的语音,躺在床上把昨天那条两分多钟的语音听完了，陈渡在讲游戏里一个NPC的死亡逻辑，和来杭州没有任何关系。,132
7,1,health,health_core_training,游泳/腰部核心训练,查了游泳馆课表没下单,在手机上搜了小区三公里内两家游泳馆的次卡价格和开放时间，看完关掉了页面。,134
7,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,写背景说明发现记录有误,打开赵澈要的受访者背景说明模板，翻到第一个受访者的录音笔记，发现当时写的职业和后来核实的对不上。,140
7,3,relationship,other,其他,吕青问膏药她只回了两个字,吕青发来消息问「膏药贴了没」，她回了个「贴了」，吕青又发「腰不好别硬撑」，她没再回。,139
7,4,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,小贝说她瘦了她没接话,腰稍微好点就出门去了小贝店里，坐在靠窗位，小贝递了杯热美式说「你最近是不是瘦了」，她低头喝了一口没回答。,162
7,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,搬了两个箱子上去决定明天写提纲,回家后看了一眼楼梯口堆着的箱子，慢慢搬了两个上阁楼，下来后坐在沙发上给明天列了三行待办，第一行是「写访谈提纲」。,162
8,1,health,other,其他,腰痛到起不来床,在床上翻了两三次身才勉强坐起，贴了新膏药,103
8,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,对着空白提纲写了三行,在阁楼录音角坐下，纸笔写了三个问题就停了,114
8,3,work,other,其他,第二个受访者拒绝被记录,打电话核实背景信息，对方说那段搬家的事不想再提,105
8,4,errand,father_family_care,父母/父亲照护与陪伴,去菜场买了母亲爱吃的冬笋,在小贝店待到四点，顺路拐进菜场,107
8,5,family,father_family_care,父母/父亲照护与陪伴,用两个字回绝了母亲的周末邀约,母亲发来「周六回来吗，你爸想你了」，她洗完杯子回「看腰」,127
9,1,health,health_core_training,游泳/腰部核心训练,终于下单了游泳馆季卡,在小贝店里用手机付了钱，选了离小区最近的那家,121
9,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,换了一种方式写访谈提纲,没列问题，先在纸上写了自己想听什么、怕听到什么,116
9,3,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈说评审提前了,收到微信，说内部评审从月底提前到下周三,108
9,4,relationship,other,其他,主动约吕青见面,发了消息问吕青这周哪天有空，想约个饭,126
9,5,family,father_family_care,父母/父亲照护与陪伴,翻出父亲以前画的水彩,整理书架时从最底层翻出一个牛皮纸信封，里面是父亲早年的画,109
10,1,health,health_core_training,游泳/腰部核心训练,第一次去游泳馆,在更衣室换了泳衣，站了很久才下水，游了二十分钟就上岸,106
10,2,work,waterline_funding_admin,《水位线》资助/项目管理,核第三位受访者背景,打电话给赵澈名单上的第三个人，对方讲了四十分钟,110
10,3,creative_project,other,其他,看昨天的手稿觉得假,把昨天写的那页「为什么想做」拿出来重看,95
10,4,family,father_family_care,父母/父亲照护与陪伴,母亲一整天没发消息,翻了几次微信，确认母亲没有发任何消息,112
10,5,reflection,father_family_care,父母/父亲照护与陪伴,想起父亲画过的那条河,躺在床上，突然想起昨晚翻出的父亲的水彩画,113
11,1,health,health_core_training,游泳/腰部核心训练,第二次游泳，多撑了十分钟,在泳池里来回游，数着圈数逼自己没上岸,102
11,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,第四位受访者终于讲出了结构,打电话核实背景，边听边在纸上画时间线,109
11,3,creative_project,father_family_care,父母/父亲照护与陪伴,给父亲的水彩画拍了照,从书架底层拿出信封，用手机拍了三张，存进隐藏相册,111
11,4,family,father_family_care,父母/父亲照护与陪伴,第二天没有母亲的消息,刷了三次微信，确认母亲没有发任何东西,93
11,5,reflection,other,其他,想明天跟吕青说什么,躺在床上，在脑子里过了一遍明天午饭可能的话题,108
12,1,relationship,other,其他,和吕青吃饭，先沉默了五分钟,在老地方坐下，点了菜，没开口，吕青也不说话,114
12,2,relationship,waterline_funding_admin,《水位线》资助/项目管理,吕青把话题引向工作,吕青问最近在忙什么，她讲了《水位线》和下周三的评审,127
12,3,work,waterline_funding_admin,《水位线》资助/项目管理,核最后一位受访者背景，电话很吵,打给赵澈名单上的第五个人，对方在工地上，背景全是机器声,109
12,4,health,health_core_training,游泳/腰部核心训练,第三次去游泳馆,按昨天的标准游了三十分钟，中间停了一次,95
12,5,family,father_family_care,父母/父亲照护与陪伴,母亲发来父亲拍的腊梅,收到一张照片，是小区花园里的腊梅，没有配字,119
13,1,health,health_core_training,游泳/腰部核心训练,没去游泳，在床上多躺了一小时,闹钟响了两遍都没起，最后是腰的僵硬感逼她坐起来的,120
13,2,work,other,其他,重拨第五位受访者，终于补完了,发了条消息问对方什么时候方便，半小时后回拨，对方在工棚里休息,118
13,3,work,waterline_funding_admin,《水位线》资助/项目管理,把五份背景发给赵澈,按赵澈之前给的格式排版，检查了两遍错别字，发到微信,113
13,4,health,health_core_training,游泳/腰部核心训练,去游泳，今天没数圈,到泳池后没看时间，游到感觉腰部的紧绷散开就上岸了,118
13,5,reflection,father_family_care,父母/父亲照护与陪伴,看父亲画的那条河看了很久,打开隐藏相册，把三张水彩画放大，一张一张看细节,124
14,1,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈发来补充要求,看到消息说评审组对第五位的桥拆除年份有疑问,84
14,2,health,other,其他,今天游了三十五分钟,下水后没数圈，游到感觉腰部整个热起来才停,90
14,3,work,other,其他,在地方志里翻出一张模糊报纸截图,查了两个小时的数据库，找到一张1998年的报纸图片,116
14,4,family,father_family_care,父母/父亲照护与陪伴,母亲发来父亲坐在树下的背影,收到照片，父亲坐在腊梅树下的石凳上，背微驼,126
14,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,在访谈提纲空白处画了一条河,把之前写的提纲拿出来，没看文字，在纸的下端画了一条弯曲的河,121
15,1,health,health_core_training,游泳/腰部核心训练,没去游泳，腰痛反弹,在床上多躺了四十分钟，翻身后腰两侧发紧，最终侧身撑着床沿起来。,101
15,2,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,在小贝店里发呆,点了一杯美式，坐在靠窗位，没带电脑，看外面树枝晃了半小时。,105
15,3,creative_project,other,其他,放大报纸截图发现年份矛盾,把昨天存的地方志截图放到最大，认出桥名，但拆迁年份写着1993，而第五位受访者说的是1991。,127
15,4,work,commercial_writing_delivery,商业写作/外部交付,整理良渚展览的动线备注,把之前手写的参观动线草稿拍成照片，转成文字存进项目文件夹。,118
15,5,family,father_family_care,父母/父亲照护与陪伴,听母亲的语音没回,点开母亲发来的五十三秒语音，听了两遍，父亲走到小区门口又走回来，母亲声音里有笑意。,108
16,1,health,health_core_training,游泳/腰部核心训练,逼自己早上去游泳,八点半到游泳馆，游了三十五分钟，中间没有停。,89
16,2,work,commercial_writing_delivery,商业写作/外部交付,良渚线上会，动线被改回原样,策展方屏幕共享了新动线，和她上周否定的版本几乎一样，她说「可以」。,116
16,3,creative_project,father_family_care,父母/父亲照护与陪伴,查年份时看到父亲的水彩,打开地方志网站准备查桥的拆迁年份，手机相册自动弹出隐藏文件夹的缩略图。,111
16,4,family,father_family_care,父母/父亲照护与陪伴,回了一个字,母亲发来三十秒语音，说父亲今天吃了整碗饭，她回了一个「嗯」。,96
16,5,reflection,commercial_writing_delivery,商业写作/外部交付,把揉掉的草稿捡回来展平,去厨房倒水时路过垃圾桶，把下午揉掉的良渚动线草稿捡出来，在桌上压平。,108
17,1,health,health_core_training,游泳/腰部核心训练,游泳三十五分钟，出水后发空,八点二十到馆，三十五分钟没停，换完衣服坐在更衣室长椅上没动。,105
17,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈说评审推迟，没给原因,看到赵澈的消息说内部评审调到下周，她回「好的」，然后把微信关掉放进抽屉。,118
17,3,creative_project,father_family_care,父母/父亲照护与陪伴,把父亲水彩和报纸截图并排,打开素材文件夹，把父亲画的河和地方志那张模糊报纸放在同一个屏幕上。,130
17,4,family,father_family_care,父母/父亲照护与陪伴,意识到母亲今天没发消息,洗完碗看了一眼手机，发现从昨天回完「嗯」之后没有新消息。,93
17,5,reflection,other,其他,把「待核」文件夹关掉又打开,关电脑前点开了三次那个新文件夹，每次看几秒就关掉，第四次没关。,103
18,1,health,health_core_training,游泳/腰部核心训练,游泳后绕路去河边,游完三十五分钟，没有往小贝店走，拐到沿河步道，站了二十分钟。,117
18,2,work,commercial_writing_delivery,商业写作/外部交付,《回声巷》制作人问加隐藏结局,看到消息说想加一条角色善终的隐藏线，她打了几行字删掉，最后回「看排期」。,116
18,3,creative_project,father_family_care,父母/父亲照护与陪伴,把河边的照片放进「待核」,坐在桌前，把早上拍的照片移到「待核」文件夹，和父亲水彩、报纸截图放在一起。,123
18,4,family,father_family_care,父母/父亲照护与陪伴,母亲发来父亲新画的腊梅,点开图片，是父亲用铅笔和彩铅画的腊梅，笔触不稳但结构清楚。,122
18,5,reflection,other,其他,把「待核」文件夹重命名,打开电脑，把「待核」改名叫「河边」。,93
19,1,health,health_core_training,游泳/腰部核心训练,游泳后没绕路，直接回家,三十五分钟游完，换好衣服出门，往家的方向走，没有拐去河边。,97
19,2,creative_project,father_family_care,父母/父亲照护与陪伴,打印三张图，画虚线对桥位,把父亲水彩、报纸截图、自己拍的河景打印成A4，并排铺在桌上，用铅笔在桥位之间连了一条虚线。,128
19,3,relationship,other,其他,吕青约她周末带儿子去动物园,吕青发微信说儿子吵着要去，问要不要一起，她看了十分钟，回「好」。,124
19,4,family,father_family_care,父母/父亲照护与陪伴,母亲发来一句「周末有空吗」,看到消息，没有立刻回，过了四十分钟回「和吕青带孩子出去」。,102
19,5,reflection,errand_preparation,采购/出行/访谈准备,把打印的图卷起来收进抽屉,把桌上三张A4纸卷成筒，塞进抽屉里夹草稿的旧笔记本中间。,118
20,1,health,health_core_training,游泳/腰部核心训练,游泳后去小贝店里,三十五分钟游完，照常拐进小贝店里坐了二十分钟。,98
20,2,creative_project,errand_preparation,采购/出行/访谈准备,展开打印图，写了一行字又划掉,把昨天卷起来收进抽屉的三张A4拿出来展平，在「200m」旁边写了一句话，用笔横着划掉。,118
20,3,work,commercial_writing_delivery,商业写作/外部交付,《回声巷》制作人又发消息催排期,看到对方问「周末能聊聊吗」，她打了个「下周再说」发出去。,127
20,4,relationship,other,其他,吕青发来动物园门票截图,吕青发了两张电子票截图，说周六上午十点见，她存了图。,100
20,5,family,father_family_care,父母/父亲照护与陪伴,第一次保存了父亲的视频,母亲发来十五秒视频，父亲坐在桌前画腊梅，手在抖，她看了两遍，点了保存。,102
21,1,health,health_core_training,游泳/腰部核心训练,游泳后没去小贝店里,三十五分钟游完，换好衣服直接走回家，没有拐进咖啡店。,97
21,2,creative_project,errand_preparation,采购/出行/访谈准备,把打印图拿出来又看了一遍,从抽屉里拿出卷着的三张A4，展平，看了五分钟，没有动笔。,105
21,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈说评审可能提前，她只回了「好」,看到赵澈发来说内部日程有变，可能调回下周三，她回「好」。,98
21,4,family,father_family_care,父母/父亲照护与陪伴,重看父亲画画的视频，注意到左手,打开昨天保存的十五秒视频，看了三遍，注意到父亲左手一直按着右手腕。,112
21,5,creative_project,father_family_care,父母/父亲照护与陪伴,删掉「河边」文件夹里两张图,打开电脑，把报纸截图和河景照片删掉，只留了父亲的水彩。,110
22,1,health,health_core_training,游泳/腰部核心训练,游泳三十五分钟，腰没痛,照常去游泳馆，三十五分钟出水,78
22,2,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,去小贝店里，没点东西,坐靠窗位，小贝端来低糖点心她没动,75
22,3,relationship,other,其他,翻出吕青儿子画的动物园地图,从包里翻出那张皱巴巴的蜡笔画,90
22,4,family,father_family_care,父母/父亲照护与陪伴,母亲发来父亲站在阳台的照片,点开看了一眼，保存到手机相册,82
22,5,creative_project,father_family_care,父母/父亲照护与陪伴,打开「河边」文件夹又关上,点开文件夹，看到只剩父亲水彩，关掉,87
23,1,health,health_core_training,游泳/腰部核心训练,没去游泳，腰隐隐发酸,躺在床上多躺了半小时，起来后腰有酸意但没有痛,84
23,2,relationship,errand_preparation,采购/出行/访谈准备,把蜡笔地图折好放进包里,从桌上拿起吕青儿子画的动物园地图，对折两次塞进帆布包侧袋,111
23,3,creative_project,father_family_care,父母/父亲照护与陪伴,出门前看了父亲水彩,打开「河边」文件夹，把父亲画的那条河全屏看了一遍，然后关掉电脑,110
23,4,relationship,other,其他,在动物园跟在小孩后面走,小孩从猴山跑到大象馆，她跟在后面，没怎么看动物,100
23,5,relationship,other,其他,送回小孩，吕青问最近怎么样,在吕青家楼下把小孩交回去，吕青随口问了一句,86
24,1,health,health_core_training,游泳/腰部核心训练,腰酸到没法坐起来，没去游泳,在床上翻了几次身才勉强坐起，放弃了出门,86
24,2,reflection,other,其他,把小孩画的动物园地图放进抽屉,从包里拿出那张皱巴巴的蜡笔画，展开看了几分钟，折好塞进书桌抽屉,106
24,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈说评审定在下周三,看到消息，读了三遍，把手机扣在桌上,78
24,4,leisure,errand_preparation,采购/出行/访谈准备,路过河边站了一会儿,买菜回来绕到河边，靠着栏杆看水，没拍照,89
24,5,creative_project,father_family_care,父母/父亲照护与陪伴,把父亲水彩设成桌面背景,打开「河边」文件夹，右键那张水彩，设为桌面,86
25,1,health,health_core_training,游泳/腰部核心训练,游泳二十分钟就出水,下水后动作发沉，游了二十分钟强迫自己上岸,86
25,2,creative_project,father_family_care,父母/父亲照护与陪伴,发现父亲水彩在屏幕上颜色不对,坐到电脑前，盯着桌面背景看了很久，觉得河水的蓝偏了,97
25,3,leisure,attic_audio_space_setup,阁楼录音空间/隔音设备,把笔记本搬到阁楼，什么也没做,抱着笔记本爬上阁楼，坐在地板上，没开机,102
25,4,family,father_family_care,父母/父亲照护与陪伴,母亲发语音说父亲今天没出门,点开语音，听了两遍，母亲语气平淡但藏着东西,91
25,5,reflection,other,其他,把桌面背景换回默认色,右键桌面，选了默认的深灰背景,83
26,1,health,health_core_training,游泳/腰部核心训练,没去游泳，腰比昨天好一点,在床上躺到快十点，起来后试了试弯腰，能碰到膝盖,94
26,2,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡说七月来杭州定了,看到消息，读了三遍，把手机放回桌上,71
26,3,reflection,other,其他,把动物园地图拿出来又放回去,拉开抽屉，拿出那张蜡笔画，看了几秒，折好放回原处,100
26,4,errand,errand_preparation,采购/出行/访谈准备,去打印店问彩打价格，没印,买菜路过打印店，进去问A3水彩画彩打多少钱,100
26,5,creative_project,father_family_care,父母/父亲照护与陪伴,打开「河边」文件夹，只剩一张图,点开文件夹，看到只有父亲水彩，全屏看了一会儿，关掉,81
27,1,health,health_core_training,游泳/腰部核心训练,腰好多了，但没去游泳,在床上躺到九点半，起来试了试弯腰，能碰到脚踝,100
27,2,reflection,other,其他,把动物园地图折成小块塞进笔记本,从抽屉拿出那张蜡笔画，折了四折，塞进旧笔记本的硬纸夹层,109
27,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈发来评审材料清单,点开消息，逐条看：项目书、样章、受访者授权、预算表,86
27,4,leisure,father_family_care,父母/父亲照护与陪伴,散步走到打印店门口，没进去,出门随便走，走到昨天问过价格的打印店，站了几秒,93
27,5,creative_project,other,其他,复制水彩到桌面又删掉,打开「河边」文件夹，复制水彩到桌面，盯着看了几秒，删掉,104
28,1,health,health_core_training,游泳/腰部核心训练,游泳锚点连续第五天没恢复,醒后在床上躺到九点四十，起来活动了一下腰，没痛也没去,107
28,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,在纸上列评审缺项，写完揉掉,拿出一张A4纸，按赵澈的清单逐条写要补什么，写完看了一遍，揉成团,113
28,3,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,去小贝店里，吃了半块点心,走到小贝店里坐下来，小贝端来低糖点心问是不是生病了，她说没有，吃了半块,106
28,4,family,father_family_care,父母/父亲照护与陪伴,母亲打电话说暖气片漏水,接起电话，母亲说暖气片漏了一地水，她说「找物业」，母亲说好，挂了,106
28,5,reflection,other,其他,没开电脑，在沙发上坐到很晚,吃完晚饭后没上楼，在沙发上坐着，没开灯也没开手机,103
29,1,health,other,其他,腰不痛了，但没起来,躺到九点多，摸了摸后腰，翻身继续看天花板,109
29,2,work,waterline_funding_admin,《水位线》资助/项目管理,看到赵澈的清单，退出聊天,打开微信看到赵澈昨天的消息，读了三遍，按返回键,100
29,3,reflection,other,其他,翻出旧笔记本，看到夹层里的东西,把笔记本翻开到中间，看到小孩画的地图和揉皱的草稿纸,118
29,4,family,father_family_care,父母/父亲照护与陪伴,母亲发来父亲坐沙发的照片,点开大图看了一眼，保存，回了「嗯」,90
29,5,creative_project,other,其他,把「河边」文件夹最后一张图删了,打开文件夹，看到只剩那张图，右键删除，拖进回收站,103
30,1,health,health_core_training,游泳/腰部核心训练,又没去游泳，但换了床单,把床单拆下来丢进洗衣机，自己坐在床板上,100
30,2,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈追问材料准备情况,在对话框里打了三行字，逐行删掉，最后发「收到」,98
30,3,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,去小贝店里坐着，没点东西,坐到靠窗位，看外面路灯亮起来，四十分钟后起身走,111
30,4,family,father_family_care,父母/父亲照护与陪伴,母亲发来一段父亲走路的视频,点开看了，父亲走得很慢，扶着墙，看了两遍，保存,112
30,5,creative_project,other,其他,从回收站把昨天删的图还原了,打开回收站，找到那张图，右键还原,110
31,1,health,other,其他,腰不痛了，但还是没起来,躺到十点，起来后洗了两个杯子，没有出门,98
31,2,family,father_family_care,父母/父亲照护与陪伴,去父母家看父亲扶墙走路,带了菜过去，站在走廊看父亲从卧室走到卫生间，六步，扶着墙,110
31,3,reflection,waterline_funding_admin,《水位线》资助/项目管理,赵澈没有再发消息,打开和赵澈的对话框，最后一条还是她上周回的「收到」，之后没有新消息,99
31,4,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,在小贝店里坐了一个小时,去靠窗位坐下，没点东西，小贝过来放了一杯水，没问别的,95
31,5,creative_project,father_family_care,父母/父亲照护与陪伴,打开回收站看那张水彩,打开回收站，找到昨天还原的那张父亲水彩，看了十几秒，关掉回收站,98
32,1,work,commercial_writing_delivery,商业写作/外部交付,良渚工头问展板还要不要,看到陌生号码发来的短信，问之前那批展板怎么处理,96
32,2,reflection,waterline_funding_admin,《水位线》资助/项目管理,打开赵澈的对话框，确认没有新消息,点进聊天界面，上下滑了一下，最后一条还是她的「收到」,95
32,3,creative_project,other,其他,清空了回收站,打开回收站，看到水彩图和几张旧草稿，点了清空,110
32,4,family,father_family_care,父母/父亲照护与陪伴,母亲发来父亲走路视频，八步,打开视频看了三遍，父亲扶墙走了八步，比昨天多两步,108
32,5,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,没去小贝的店，在家洗了四个杯子,把书桌上积的杯子全洗了，包括一个已经发霉的马克杯,119
33,1,health,other,其他,没有东西可以清空了,打开电脑，桌面干净，回收站空的，文件夹空的,91
33,2,family,father_family_care,父母/父亲照护与陪伴,父亲走了十步，她站了六分钟,去父母家，在走廊看父亲从卧室走到客厅尽头，十步，扶墙,121
33,3,relationship,father_family_care,父母/父亲照护与陪伴,吕青发来社区医院理疗课信息,看到吕青发来的截图和一句「免费的，你去不去」,91
33,4,reflection,other,其他,翻出旧笔记本里小孩画的地图,从抽屉拿出旧笔记本，翻到夹层，把折成小块的地图展开,122
33,5,family,father_family_care,父母/父亲照护与陪伴,母亲发来今天的视频，十一步,打开视频，父亲走了十一步，比她上午看到的又多一步,97
34,1,family,father_family_care,父母/父亲照护与陪伴,没去父母家，母亲照常发视频,躺在床上看母亲发来的视频，父亲扶墙走了十二步,96
34,2,relationship,other,其他,吕青追问理疗课，她打了「不去」又删,看到吕青发的「下周二开始，你报个名」，打了「不去」删掉，改成「再看看」发出,122
34,3,errand,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,出门走了二十分钟，没进小贝的店,穿上外套下楼，沿着小区外面的路走了二十分钟，走到小贝店门口停住,113
34,4,reflection,other,其他,翻记账本，发现上次收入是十二月中旬,打开手机记账软件，往前翻到十二月，找到最后一笔入账记录,97
34,5,creative_project,other,其他,打开电脑，桌面什么都没有,坐到桌前打开电脑，桌面是默认背景，回收站是空的，没有打开任何文件夹,89
35,1,family,father_family_care,父母/父亲照护与陪伴,母亲转了两千块，附了父亲的话,看到微信转账提醒和那句「你爸说让你别省」，没有点收款,119
35,2,reflection,father_family_care,父母/父亲照护与陪伴,盯着未领取的转账看了一会儿,又点进母亲的对话框，转账还在，倒计时二十三小时多,94
35,3,family,father_family_care,父母/父亲照护与陪伴,去父母家，蹲下来帮父亲系鞋带,看父亲走了十三步后，发现他左脚鞋带松了，蹲下去系好,118
35,4,reflection,other,其他,算了一下还能撑多久,打开记账软件，把存款除以每月固定支出，得出一个月份,82
35,5,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,洗了三个杯子，没去小贝的店,把今天用过的和桌上积的两个杯子洗了，九点半就躺下了,101
36,1,family,father_family_care,父母/父亲照护与陪伴,两千块自动退回，删了聊天记录,看到微信提示转账已退回，点进母亲对话框把那几条记录删了,117
36,2,family,father_family_care,父母/父亲照护与陪伴,去父母家，母亲第一次开口留她吃饭,看父亲走了十四步后准备走，母亲从厨房出来说「留下来吃吧」,99
36,3,work,other,其他,打开招聘网站看了二十分钟,在手机上下了两个招聘App，翻了交互设计和策展相关的岗位,94
36,4,health,other,其他,把吕青的理疗课截图存到相册,翻到吕青前几天发的截图，长按保存到相册,113
36,5,reflection,father_family_care,父母/父亲照护与陪伴,发现删聊天记录后看不到父亲的视频了,想再看一遍父亲走路的视频，点进母亲对话框发现是空的,92
37,1,health,other,其他,翻出理疗课截图，看了链接没点,打开相册找到吕青发的理疗课截图，放大看了课程时间和地址,93
37,2,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,走路经过小贝店，这次推门进去了,走到小贝店门口停了两秒，推门进去坐到靠窗位，点了一杯美式,115
37,3,work,other,其他,投了一份策展助理岗，然后卸了招聘App,打开招聘App找到一份本地文化机构的策展助理，填了基本信息投出去，然后卸载,118
37,4,family,father_family_care,父母/父亲照护与陪伴,母亲今天也没有发消息,等到九点半，打开微信看了一眼，母亲对话框是空的,102
37,5,reflection,father_family_care,父母/父亲照护与陪伴,想父亲今天走了多少步,躺在床上回忆昨天的数列，十二、十三、十四，猜今天可能是十五,103
38,1,health,other,其他,雨声里躺到十一点,听见雨打窗台，闭着眼没动，手机亮了两次都没看,106
38,2,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,小贝店里发现换了菜单,推门进去，看到吧台后贴了新菜单，点了一杯美式坐靠窗位,111
38,3,work,other,其他,重装又卸掉招聘App,从应用商店下回来，看到本地杂志招兼职编辑，看了要求，关掉，卸载,116
38,4,reflection,other,其他,压了压小孩地图的折痕,翻到旧笔记本夹层，摸到那张折起来的地图，用指腹把翘起的折痕压平,104
38,5,creative_project,father_family_care,父母/父亲照护与陪伴,彻底清空回收站里的水彩图,打开回收站，找到那张父亲水彩，点删除，确认清空,125
39,1,leisure,other,其他,洗了所有杯子擦台面,把厨房七个杯子逐个洗过，台面水渍擦到完全反光,114
39,2,health,other,其他,走到公交站看三趟车开走,出门漫无目的地走，到了一个不常去的公交站，站着看了三趟车进站出站,117
39,3,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,重新装招聘App搜了三个词,装回来后搜「叙事」「策展」「文案」，翻了十几条，存了两个链接,115
39,4,family,father_family_care,父母/父亲照护与陪伴,在相册里发现父亲的侧影,翻相册时翻到一张父亲站在窗边的截图，看了很久,119
39,5,reflection,other,其他,意识到今天没想水彩图的事,躺在床上回想今天做了什么，发现一整天没想起那张图,102
40,1,work,commercial_writing_delivery,商业写作/外部交付,良渚工头打来电话问展板,看到陌生号码犹豫了几秒才接，对方问那几块展板怎么处理,116
40,2,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,去小贝的店没点单,推门进去坐到老位置，没看菜单，也没说话,112
40,3,work,other,其他,发现存的岗位链接已下架,打开招聘App点进收藏夹，两个链接一个已下架，一个还在,109
40,4,health,attic_audio_space_setup,阁楼录音空间/隔音设备,站在窗边看外面很久,走到阁楼窗边，看对面楼层的灯一盏一盏亮起来,105
40,5,reflection,father_family_care,父母/父亲照护与陪伴,想起父亲侧影那张截图还在,躺在床上，突然想起相册里那张父亲站在窗边的截图,111


==> anc/supplement/eight_model_action_repetition/glm/action_repetition_metrics_40d.json <==
{
  "model": "glm",
  "model_dir": "eight_model_action_repetition/glm",
  "ok": true,
  "days_analyzed": 40,
  "events_analyzed": 200,
  "category_count": 10,
  "top3_event_share": 0.64,
  "top5_event_share": 0.8,
  "mean_recent_5day_event_repetition_rate": 0.9611,
  "min_recent_5day_event_repetition_rate": 0.68,
  "max_recent_5day_event_repetition_rate": 1.0,
  "mean_category_jaccard_vs_prior": 0.6283,
  "first_window_recent_repetition_rate_ge_80pct": 7,
  "first_window_recent_repetition_rate_ge_90pct": 8,
  "category_stats": [
    {
      "action_category": "father_family_care",
      "label": "父母/父亲照护与陪伴",
      "events": 58,
      "event_share": 0.29,
      "days_covered": 38,
      "day_coverage": 0.95,
      "max_events_in_one_day": 3,
      "max_consecutive_days_present": 33,
      "days": "1 3 4 5 6 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40"
    },
    {
      "action_category": "other",
      "label": "其他",
      "events": 48,
      "event_share": 0.24,
      "days_covered": 33,
      "day_coverage": 0.825,
      "max_events_in_one_day": 3,
      "max_consecutive_days_present": 19,
      "days": "2 7 8 9 10 11 12 13 14 15 17 18 19 20 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40"
    },
    {
      "action_category": "health_core_training",
      "label": "游泳/腰部核心训练",
      "events": 22,
      "event_share": 0.11,
      "days_covered": 21,
      "day_coverage": 0.525,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 14,
      "days": "7 9 10 11 12 13 15 16 17 18 19 20 21 22 23 24 25 26 27 28 30"
    },
    {
      "action_category": "waterline_funding_admin",
      "label": "《水位线》资助/项目管理",
      "events": 17,
      "event_share": 0.085,
      "days_covered": 16,
      "day_coverage": 0.4,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 6,
      "days": "3 6 9 10 12 13 14 17 21 24 27 28 29 30 31 32"
    },
    {
      "action_category": "xiaobei_cafe_copy_exchange",
      "label": "小贝/咖啡店文案互惠",
      "events": 15,
      "event_share": 0.075,
      "days_covered": 15,
      "day_coverage": 0.375,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 4,
      "days": "1 4 7 15 22 28 30 31 32 34 35 37 38 39 40"
    },
    {
      "action_category": "commercial_writing_delivery",
      "label": "商业写作/外部交付",
      "events": 13,
      "event_share": 0.065,
      "days_covered": 11,
      "day_coverage": 0.275,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 5,
      "days": "1 2 3 4 5 15 16 18 20 32 40"
    },
    {
      "action_category": "waterline_processing_archive",
      "label": "《水位线》素材处理/归档/转写",
      "events": 11,
      "event_share": 0.055,
      "days_covered": 10,
      "day_coverage": 0.25,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 8,
      "days": "2 3 4 5 6 7 8 9 11 14"
    },
    {
      "action_category": "errand_preparation",
      "label": "采购/出行/访谈准备",
      "events": 6,
      "event_share": 0.03,
      "days_covered": 6,
      "day_coverage": 0.15,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 3,
      "days": "19 20 21 23 24 26"
    },
    {
      "action_category": "attic_audio_space_setup",
      "label": "阁楼录音空间/隔音设备",
      "events": 5,
      "event_share": 0.025,
      "days_covered": 5,
      "day_coverage": 0.125,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "1 5 6 25 40"
    },
    {
      "action_category": "chen_du_game_material",
      "label": "陈渡/游戏素材沟通",
      "events": 5,
      "event_share": 0.025,
      "days_covered": 5,
      "day_coverage": 0.125,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "1 2 5 6 26"
    }
  ],
  "window_metrics": [
    {
      "window_end_day": 6,
      "recent_event_repetition_rate": 0.68,
      "category_jaccard_vs_prior": 0.625,
      "recent_unique_categories": 8,
      "repeated_category_count": 5,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 7,
      "recent_event_repetition_rate": 0.88,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 9,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 8,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 9,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 10,
      "recent_event_repetition_rate": 0.88,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 11,
      "recent_event_repetition_rate": 0.84,
      "category_jaccard_vs_prior": 0.5556,
      "recent_unique_categories": 6,
      "repeated_category_count": 5,
      "repeated_categories": [
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 12,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.5556,
      "recent_unique_categories": 5,
      "repeated_category_count": 5,
      "repeated_categories": [
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 13,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.5556,
      "recent_unique_categories": 5,
      "repeated_category_count": 5,
      "repeated_categories": [
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 14,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.5556,
      "recent_unique_categories": 5,
      "repeated_category_count": 5,
      "repeated_categories": [
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 15,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 16,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 17,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 18,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 19,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 20,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 6,
      "repeated_category_count": 5,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin"
      ]
    },
    {
      "window_end_day": 21,
      "recent_event_repetition_rate": 0.88,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 6,
      "repeated_category_count": 5,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin"
      ]
    },
    {
      "window_end_day": 22,
      "recent_event_repetition_rate": 0.88,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 23,
      "recent_event_repetition_rate": 0.84,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 24,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 25,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 26,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 27,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin"
      ]
    },
    {
      "window_end_day": 28,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 29,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 30,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 31,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 5,
      "repeated_category_count": 5,
      "repeated_categories": [
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 32,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 33,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 34,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 35,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 5,
      "repeated_category_count": 5,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 36,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 5,
      "repeated_category_count": 5,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 37,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.3,
      "recent_unique_categories": 3,
      "repeated_category_count": 3,
      "repeated_categories": [
        "father_family_care",
        "other",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 38,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.3,
      "recent_unique_categories": 3,
      "repeated_category_count": 3,
      "repeated_categories": [
        "father_family_care",
        "other",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 39,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.3,
      "recent_unique_categories": 3,
      "repeated_category_count": 3,
      "repeated_categories": [
        "father_family_care",
        "other",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 40,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 5,
      "repeated_category_count": 5,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "xiaobei_cafe_copy_exchange"
      ]
    }
  ],
  "max_days": 40
}


==> anc/supplement/eight_model_action_repetition/glm/action_repetition_summary_40d.md <==
# Action-Only Repetition Summary, glm

- Days analyzed: 40
- Events analyzed: 200
- Primary action categories: 10
- Top 3 categories share: 64.0%
- Top 5 categories share: 80.0%
- Mean recent-5-day action repetition rate vs prior history: 96.1%
- First 5-day window with >=80% action-category repetition: day 7
- First 5-day window with >=90% action-category repetition: day 8

## Category Frequency

| category | events | share | days covered | max consecutive days |
|---|---:|---:|---:|---:|
| 父母/父亲照护与陪伴 | 58 | 29.0% | 38/40 | 33 |
| 其他 | 48 | 24.0% | 33/40 | 19 |
| 游泳/腰部核心训练 | 22 | 11.0% | 21/40 | 14 |
| 《水位线》资助/项目管理 | 17 | 8.5% | 16/40 | 6 |
| 小贝/咖啡店文案互惠 | 15 | 7.5% | 15/40 | 4 |
| 商业写作/外部交付 | 13 | 6.5% | 11/40 | 5 |
| 《水位线》素材处理/归档/转写 | 11 | 5.5% | 10/40 | 8 |
| 采购/出行/访谈准备 | 6 | 3.0% | 6/40 | 3 |
| 阁楼录音空间/隔音设备 | 5 | 2.5% | 5/40 | 2 |
| 陈渡/游戏素材沟通 | 5 | 2.5% | 5/40 | 2 |


==> anc/supplement/eight_model_action_repetition/gpt/action_category_counts_40d.csv <==
action_category,label,events,event_share,days_covered,day_coverage,max_events_in_one_day,max_consecutive_days_present,days
commercial_writing_delivery,商业写作/外部交付,47,0.235,36,0.9,2,15,1 3 4 5 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 39 40
father_family_care,父母/父亲照护与陪伴,43,0.215,35,0.875,2,17,1 2 4 5 6 7 8 9 11 13 14 15 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 35 36 37 38 39 40
waterline_funding_admin,《水位线》资助/项目管理,27,0.135,25,0.625,2,4,2 5 8 10 11 12 14 15 16 17 20 21 23 24 25 26 29 31 33 34 35 37 38 39 40
other,其他,23,0.115,17,0.425,2,7,3 13 14 18 21 25 26 27 28 30 33 34 35 36 37 38 39
waterline_processing_archive,《水位线》素材处理/归档/转写,18,0.09,15,0.375,2,4,1 2 3 6 7 8 9 11 13 16 22 23 31 32 33
xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,11,0.055,11,0.275,1,2,3 6 8 9 12 19 22 26 29 32 38
attic_audio_space_setup,阁楼录音空间/隔音设备,9,0.045,9,0.225,1,2,2 4 14 15 19 20 29 36 39
chen_du_game_material,陈渡/游戏素材沟通,9,0.045,9,0.225,1,2,5 6 10 16 18 28 30 32 38
health_core_training,游泳/腰部核心训练,8,0.04,8,0.2,1,2,2 5 6 10 16 17 19 40
errand_preparation,采购/出行/访谈准备,5,0.025,5,0.125,1,2,3 4 12 15 34


==> anc/supplement/eight_model_action_repetition/gpt/action_only_events_40d.csv <==
day,event_index,event_type,action_category,action_category_label,title,action,estimated_tokens
1,1,work,commercial_writing_delivery,商业写作/外部交付,重拆背叛线动机,她在餐桌上画了三版角色关系箭头，把背叛从临时反转改成一次旧债复发。,123
1,2,family,father_family_care,父母/父亲照护与陪伴,带菜去父母家,她买了青菜、鳜鱼和无糖豆浆，坐公交去父母家吃午饭。,118
1,3,health,father_family_care,父母/父亲照护与陪伴,陪父亲绕楼慢走,她扶父亲下楼，在小区桂花树旁走了两圈半。,114
1,4,work,waterline_processing_archive,《水位线》素材处理/归档/转写,靠窗改良渚动线,她到楼下咖啡店，用铅笔把社区展览入口从时间线改成一张搬家清单。,131
1,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,清出阁楼一角,她把阁楼旧纸箱挪开，擦出一张小桌面，放上录音笔和耳机。,135
2,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,制作群确认旧债方向,她把昨天的一页方案展开成三幕节点，标出背叛发生前的两次预兆。,112
2,2,health,health_core_training,游泳/腰部核心训练,腰痛后去游泳馆,她关掉文档，走到附近游泳馆买了一张单次票，慢慢游了八百米。,112
2,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈回了样章意见,她在咖啡店读赵澈邮件，把公共价值四个字圈了两遍。,113
2,4,family,father_family_care,父母/父亲照护与陪伴,母亲加码周六安排,她接母亲电话，听完买药、理发、陪走路三件事后只确认先陪父亲复健。,136
2,5,reflection,attic_audio_space_setup,阁楼录音空间/隔音设备,在阁楼改样章目录,她坐到刚清出的阁楼小桌前，听昨夜雨声，把样章目录从河流史改成人的迁移顺序。,132
3,1,work,commercial_writing_delivery,商业写作/外部交付,交出背叛线可读稿,她把《回声巷》支线改成八页文档，补上背叛瞬间的误导选择。,113
3,2,health,other,其他,用热水袋压住腰痛,她把电脑移到站立小桌，腰后垫热水袋改了二十分钟注释。,114
3,3,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,补良渚口述史入口,她在咖啡店把搬家清单扩成三件物品：搪瓷盆、旧门牌、粮票夹。,130
3,4,errand,errand_preparation,采购/出行/访谈准备,买周六要带的东西,她去药店买膏药，又在便利店拿了两盒无糖豆浆。,110
3,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼里听桥边录音,她开小台灯，听两段桥边搬迁访谈，给每段标了水声、停顿和笑声。,139
4,1,work,commercial_writing_delivery,商业写作/外部交付,拆分回声巷新批注,她把制作群的新意见抄到纸上，分成必须改和可谈两栏。,108
4,2,errand,errand_preparation,采购/出行/访谈准备,顺路买除湿袋,她去便利店补了两包除湿袋，又买了一小袋苹果。,108
4,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲走廊下慢走,她带无糖豆浆和膏药到父母家，陪父亲沿小区廊下走了三圈。,127
4,4,family,father_family_care,父母/父亲照护与陪伴,饭桌上挡住周日安排,她留下吃了半碗面，听母亲说周日想去配药和理发。,110
4,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,补写公共价值段落,她回家后在阁楼挂上除湿袋，写了六百字《水位线》说明。,120
5,1,family,father_family_care,父母/父亲照护与陪伴,电话问父亲腿抽,她给母亲打电话，逐项问昨夜抽筋次数、走路距离和膏药反应。,112
5,2,work,commercial_writing_delivery,商业写作/外部交付,压缩回声巷迟疑段,她把角色迟疑从半页缩成三句，把旧债线索藏进一个递钥匙动作里。,118
5,3,health,health_core_training,游泳/腰部核心训练,周末游泳馆太吵,她带泳包去游泳馆，只游了五百米就上岸冲澡。,116
5,4,creative_project,waterline_funding_admin,《水位线》资助/项目管理,发出水位线一页说明,她在阁楼把桥、搬迁、照护三组入口整理成一页，发给赵澈。,126
5,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,听陈渡的九分钟语音,她一边洗杯子一边听陈渡讲七月可能来杭州见发行和看场地。,116
6,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,听良渚杂乱录音,她戴耳机听项目方传来的三段原始录音，边听边标出老人反复提到的旧门牌。,125
6,2,health,health_core_training,游泳/腰部核心训练,工作日去游泳,她带泳包走去游泳馆，选靠边泳道慢游了七百米。,111
6,3,creative_project,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,约小贝聊水沟记忆,她在楼下咖啡店问小贝，是否愿意改天聊老小区排水沟和拆迁传闻。,131
6,4,family,father_family_care,父母/父亲照护与陪伴,母亲说父亲不肯热敷,她接母亲电话，听她抱怨父亲嫌膏药味重，又问今天有没有走到报箱口。,127
6,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡回了杭州天数,她听陈渡新语音，他说七月杭州大概三天，其中一天想单独见她。,127
7,1,work,commercial_writing_delivery,商业写作/外部交付,补回声巷选择反馈,她把新增选择反馈写成两种后果，一种影响信任值，一种改变下次见面台词。,110
7,2,health,father_family_care,父母/父亲照护与陪伴,用短散步替代久坐,她下楼绕小区走了二十分钟，顺手看了雨水井盖上的旧编号。,114
7,3,work,commercial_writing_delivery,商业写作/外部交付,良渚现场入口太窄,她去良渚项目现场量入口，把三件搬家物品从并列改成一条斜线动线。,121
7,4,family,father_family_care,父母/父亲照护与陪伴,视频看父亲步态,她和父母视频，让父亲从沙发走到阳台门口，再转身走回来。,109
7,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,准备小贝短访提纲,她在阁楼列了八个问题，从排水沟、积水鞋印和拆迁传闻问起。,117
8,1,creative_project,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,靠窗位短访小贝,她用手机录了小贝十八分钟，问雨天、老街和店门口积水。,117
8,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,压缩背叛线第三版,她把《回声巷》的背叛节点改成账本线索提前露出。,101
8,3,work,commercial_writing_delivery,商业写作/外部交付,重画良渚入口页,她把三件物品改成斜线递进，重新标出窄入口停留点。,104
8,4,family,father_family_care,父母/父亲照护与陪伴,母亲电话里的周末安排,她接了母亲电话，又单独给父亲打过去问腿抽筋。,113
8,5,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈迟来的回复,她读完赵澈消息，打开表格列预算和公众参与方式。,102
9,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,预算表里的小型分享会,她把《水位线》预算拆成交通、转写、场地茶水和资料印制。,106
9,2,work,commercial_writing_delivery,商业写作/外部交付,背叛线又被催狠一点,她读完《回声巷》客户反馈，只回了三档情绪强度选项。,109
9,3,family,father_family_care,父母/父亲照护与陪伴,报箱口前的停顿,她带热敷贴去父母家，陪父亲从客厅慢慢走到楼下报箱口。,113
9,4,work,commercial_writing_delivery,商业写作/外部交付,菜场边收到授权坏消息,她在菜场门口看良渚项目方消息，老门牌照片暂时不能用。,122
9,5,creative_project,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,阁楼试录被雨声盖住,她在阁楼录小贝访谈摘要，试着把倒灌细节整理成一页样稿。,113
10,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,补齐预算金额,她把《水位线》预算表填上单价和低配总额。,87
10,2,work,commercial_writing_delivery,商业写作/外部交付,客户选最狠背叛档,她按客户选择，把《回声巷》背叛对白改得更直接。,102
10,3,health,health_core_training,游泳/腰部核心训练,短游二十五分钟,她关掉电脑，去附近泳池慢慢游了二十五分钟。,87
10,4,work,commercial_writing_delivery,商业写作/外部交付,手绘门牌被接受,她给良渚项目方发了旧门牌手绘轮廓小样。,89
10,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡发来行程截图,她看见陈渡发来七月杭州三天的酒店搜索截图。,94
11,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,预算说明发给赵澈,她在咖啡店靠窗位发出《水位线》预算和公众参与页。,101
11,2,work,commercial_writing_delivery,商业写作/外部交付,交出最狠背叛版,她把《回声巷》背叛线强情绪版整理成干净文档。,99
11,3,family,father_family_care,父母/父亲照护与陪伴,楼道里的两圈复健,她带鱼丸和热敷贴去父母家，陪父亲在楼道慢走两圈。,106
11,4,work,commercial_writing_delivery,商业写作/外部交付,缺席门牌旁白,她给良渚入口页补了一段关于手绘门牌的旁白。,98
11,5,health,waterline_processing_archive,《水位线》素材处理/归档/转写,除湿盒渗到木板,她上阁楼检查录音角，发现便宜除湿盒底部渗水。,109
12,1,errand,errand_preparation,采购/出行/访谈准备,除湿机终于下单,她把购物车里那台中档除湿机付款，备注送到顶楼。,99
12,2,creative_project,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,第一次打给老唐,她按小贝给的号码联系修鞋师傅老唐，说明想听桥下搬家的旧事。,112
12,3,work,commercial_writing_delivery,商业写作/外部交付,回声巷测试反馈回潮,她读完《回声巷》测试表，把背叛对白里最直的一句改短。,108
12,4,work,commercial_writing_delivery,商业写作/外部交付,良渚时间码很乱,她打开项目方发来的口述史时间码，先校对搬家清单那一段。,114
12,5,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈给出预看时间,她收到赵澈消息，把内部预看时间记到下周二上午。,109
13,1,creative_project,other,其他,招募说明里的拒绝权,她把《水位线》招募页写成一页短文。,100
13,2,work,commercial_writing_delivery,商业写作/外部交付,良渚音频文件全叫终版,她和项目助理通话，对着搪瓷盆段落核时间码。,102
13,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,老唐摊边的十分钟,她去桥边修鞋摊见老唐，只拿纸笔不打开录音。,118
13,4,family,father_family_care,父母/父亲照护与陪伴,母亲发来脚踝照片,她看完母亲发的父亲脚踝照片，改为直接打给父亲。,107
13,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,未录音的笔记,她把老唐的话整理成三百字笔记，文件名写未录音的十分钟。,100
14,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,压短招募说明,她把《水位线》招募页删到一页以内，再发给赵澈。,107
14,2,family,father_family_care,父母/父亲照护与陪伴,视频里看父亲脚踝,她让父亲把手机架在餐桌上，走了从沙发到阳台的一小段。,112
14,3,errand,other,其他,除湿机卡在楼下,她下楼接快递，和师傅一起把除湿机抬到顶层。,114
14,4,work,commercial_writing_delivery,商业写作/外部交付,良渚清单重发仍乱,她打开项目方重发的时间码表，只核对门牌和粮票夹两段。,119
14,5,reflection,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼湿度慢慢降下去,她把除湿机开在低档，坐在阁楼给老唐笔记补日期。,108
15,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,补赵澈的风险页,她把《水位线》说明文档压成两页，新增匿名撤回流程图。,116
15,2,work,commercial_writing_delivery,商业写作/外部交付,挡住背叛线删减,她回《回声巷》群消息，只同意缩短对白，不删角色迟疑。,111
15,3,creative_project,errand_preparation,采购/出行/访谈准备,老唐核对红盆细节,她带打印稿去药店旁台阶，请老唐用铅笔划掉不准的词。,119
15,4,family,father_family_care,父母/父亲照护与陪伴,陪父亲走楼道,她拎青菜去父母家，饭后陪父亲从三楼走到报箱再折返。,117
15,5,health,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼试录失败,她开除湿机一小时后试录自己的导语，顺手给腰垫了热水袋。,116
16,1,work,commercial_writing_delivery,商业写作/外部交付,压短背叛台词,她把《回声巷》角色对白从六句缩成三句，保留一句含糊的道歉。,122
16,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,赵澈同意预看,她收到赵澈邮件，立刻把内部预看材料另存成无录音链接版本。,122
16,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,靠窗位写预算,她去小贝店里坐靠窗位，用纸笔拆《水位线》低配预算。,129
16,4,health,health_core_training,游泳/腰部核心训练,短游松腰,她带旧泳镜去小区外泳池，慢游二十分钟后就出来。,119
16,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡发车票候选,她洗完杯子后听陈渡两条语音，只回了七月还要看项目节奏。,116
17,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,补完预算口径,她把《水位线》预算页改成访谈、听写、授权回访三栏。,110
17,2,work,commercial_writing_delivery,商业写作/外部交付,电话里守道歉句,她参加《回声巷》十五分钟电话会，解释背叛角色不能只剩狠话。,115
17,3,work,commercial_writing_delivery,商业写作/外部交付,良渚时间码对不上,她打开项目方发来的口述史剪辑表，逐段核对搪瓷盆和门牌段。,119
17,4,health,health_core_training,游泳/腰部核心训练,买十次游泳卡,她去泳池慢游二十五分钟，出来后买了十次卡。,112
17,5,family,father_family_care,父母/父亲照护与陪伴,只承诺周末半天,母亲来电话说父亲今天走得少，她边晾泳衣边听。,112
18,1,work,commercial_writing_delivery,商业写作/外部交付,良渚编号补到一半,她按新剪辑表重排搪瓷盆和门牌段，把缺号处用红字标出。,115
18,2,creative_project,other,其他,压短预看开场,她把《水位线》内部预看的开场稿从六分钟删到三分钟。,114
18,3,family,father_family_care,父母/父亲照护与陪伴,买药后走楼道,她带降压药和青菜到父母家，饭后陪父亲走到报箱。,112
18,4,family,father_family_care,父母/父亲照护与陪伴,理发被挡回,她提议顺路陪父亲去楼下小店理发，父亲说下周再讲。,118
18,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡发餐厅链接,她回家洗杯子时看见陈渡发来两家杭州餐厅和一句想认真吃顿饭。,113
19,1,work,commercial_writing_delivery,商业写作/外部交付,良渚催信先存草稿,她把粮票夹缺号、母带编号和排版风险列成三条邮件。,112
19,2,creative_project,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,小贝店里接上菜场话头,她坐靠窗位改《水位线》预看页，顺口问老客人旧菜场是不是在桥边。,128
19,3,health,health_core_training,游泳/腰部核心训练,十次卡第一次划掉,她去泳池慢游二十二分钟，出来后在卡套背面画了一道短线。,101
19,4,family,father_family_care,父母/父亲照护与陪伴,确认理发店靠门座,母亲发来楼下理发店照片，她只回靠门那张椅子可以。,118
19,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,删掉申请书腔,她在阁楼关掉除湿机，录了一遍《水位线》三分钟开场。,110
20,1,work,commercial_writing_delivery,商业写作/外部交付,正式催良渚缺号,她九点把昨晚草稿发出，列清粮票夹缺号和排版风险。,108
20,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈确认预看流程,她接赵澈电话，按十二分钟讲述、八分钟提问重排页面。,105
20,3,work,commercial_writing_delivery,商业写作/外部交付,拒绝背叛线加狂笑,她在《回声巷》文档批注里删掉新增的挑衅笑声。,125
20,4,family,father_family_care,父母/父亲照护与陪伴,替父亲约低峰理发,她给母亲打电话，确认理发店周三上午十点半人少。,111
20,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼试讲预看稿,她提前关除湿机，在阁楼对着三页纸讲了一遍《水位线》。,118
21,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,提前到基金会楼下,她提前四十分钟到基金会附近，在大堂角落重翻三页预看稿。,105
21,2,creative_project,other,其他,《水位线》内部预看,她按十二分钟讲完样章、方法和授权边界。,120
21,3,work,commercial_writing_delivery,商业写作/外部交付,疲着挡回狂狠版本,她在回家公交上打开《回声巷》新批注，删掉背叛角色的讥笑台词。,124
21,4,family,father_family_care,父母/父亲照护与陪伴,直接问父亲理发,她接到母亲三条消息后，改拨父亲电话问明天十点半行不行。,119
21,5,health,waterline_funding_admin,《水位线》资助/项目管理,泳池里散掉问题,她用十次卡游了十八分钟，回家后只把评审问题抄进本子。,103
22,1,family,father_family_care,父母/父亲照护与陪伴,理发前的门口接应,她提前十分钟到父母家楼下，拎着一袋青菜和父亲的旧围巾等电梯。,114
22,2,family,father_family_care,父母/父亲照护与陪伴,靠门座的理发,她和母亲把父亲送到小区外理发店，替他确认靠门座和不用围观。,124
22,3,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,小贝店里的狠一点反馈,她坐靠窗位打开《回声巷》文档，只改了账本落地后的两句对白。,109
22,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,试点时间表卡在回访,她回家后给《水位线》列三个月小试点表，把访谈、转写、回访分成不同栏。,120
22,5,health,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼关机录音测试,她关掉除湿机，在阁楼对着手机念了一段老唐红盆文字稿。,121
23,1,health,commercial_writing_delivery,商业写作/外部交付,热水袋和站立小桌,她把电脑垫到书箱上，站着读昨夜客户批注。,102
23,2,work,commercial_writing_delivery,商业写作/外部交付,背叛线的红色批注,她给《回声巷》回了一版短修改，把摔账本改成账本被推回桌角。,111
23,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈追问成果包,她接到赵澈电话后，把《水位线》试点成果拆成样章、授权记录和一次内部分享。,110
23,4,family,father_family_care,父母/父亲照护与陪伴,母亲发来的走路视频,她在泳池更衣室外看见母亲发来父亲绕花坛走的视频。,100
23,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,吴阿姨的旧菜场照片,她给小贝发消息，请他转问吴阿姨是否愿意只先看照片不录音。,116
24,1,work,commercial_writing_delivery,商业写作/外部交付,背叛线电话前的底稿,她在家把《回声巷》争议段压成三条修改原则。,105
24,2,work,commercial_writing_delivery,商业写作/外部交付,粮票夹编号重查,她翻出良渚展览母带文件，把粮票夹段逐个试听十秒。,100
24,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈压低试点预算,她接赵澈电话后，把《水位线》内部分享改成线上形式。,105
24,4,family,father_family_care,父母/父亲照护与陪伴,雨天报箱路线,她给父亲打电话，只问今天有没有下楼看报箱。,101
24,5,reflection,waterline_funding_admin,《水位线》资助/项目管理,一页纸发出后洗杯子,她把《水位线》成果包一页纸发给赵澈，又洗掉水槽里的三个杯子。,106
25,1,health,other,其他,书箱垫出的早晨,她把电脑架在两只旧书箱上，站着喝完半杯温水。,94
25,2,work,commercial_writing_delivery,商业写作/外部交付,背叛线视频会,她在视频会上把《回声巷》背叛段改成账本证物被看见后的沉默。,106
25,3,work,commercial_writing_delivery,商业写作/外部交付,粮票夹编号落章,她把良渚粮票夹母带编号和屏幕稿截图并排发到群里。,91
25,4,family,father_family_care,父母/父亲照护与陪伴,电池和周六边界,她在小区便利店买了两节五号电池，拍给母亲看。,107
25,5,creative_project,waterline_funding_admin,《水位线》资助/项目管理,预审前的两句话,她收到赵澈消息后，给《水位线》补了两句公共价值说明。,106
26,1,work,commercial_writing_delivery,商业写作/外部交付,中午前的测试稿,她在站立小桌前改完《回声巷》背叛线，把账本证物放到对白前。,116
26,2,health,other,其他,腰痛前的短暂停,她把计时器设成二十五分钟，站完一轮就趴在窗边拉伸。,104
26,3,creative_project,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,吴阿姨翻出菜场相册,她在小贝店靠窗位陪吴阿姨看相册，只记下摊位位置和年份疑问。,126
26,4,family,father_family_care,父母/父亲照护与陪伴,明天午饭的边界,她在菜场买了青菜、豆腐和一小块排骨，给母亲发明天中午到。,119
26,5,creative_project,waterline_funding_admin,《水位线》资助/项目管理,预审标题改短,她收到赵澈消息后，把《水位线》预审材料标题改成河边人的搬迁记忆。,109
27,1,errand,other,其他,带菜和电池出门,她把青菜豆腐和两节五号电池分开放进布袋。,96
27,2,family,father_family_care,父母/父亲照护与陪伴,收音机重新出声,她在父亲桌边换好电池，调到他以前常听的新闻台。,103
27,3,family,father_family_care,父母/父亲照护与陪伴,报箱前的邻居寒暄,她陪父亲下楼到报箱，走得很慢，没有计步。,107
27,4,creative_project,other,其他,相册年份的空格,她回家后把吴阿姨旧菜场相册笔记誊到《水位线》材料夹。,102
27,5,work,commercial_writing_delivery,商业写作/外部交付,周末来的测试反馈,她看到《回声巷》客户发来一串测试反馈，只读完前半段。,108
28,1,health,other,其他,慢早饭后的地垫拉伸,她把昨晚晾着的杯子收进柜子，在地垫上做了十分钟猫式伸展。,112
28,2,work,commercial_writing_delivery,商业写作/外部交付,测试反馈只分三类,她打开《回声巷》反馈表，用蓝笔标出可执行、需解释和拒绝三栏。,112
28,3,creative_project,other,其他,预审文件夹重排,她把《水位线》预审材料重新命名，把授权回访说明移到成果表前面。,109
28,4,family,father_family_care,父母/父亲照护与陪伴,药盒话题被按住,母亲发来药盒照片，问她下周能不能顺便过去重新分装。,112
28,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的餐厅截图,陈渡发来七月杭州餐厅截图和一句到时别躲，她隔了半小时才回。,119
29,1,work,commercial_writing_delivery,商业写作/外部交付,三栏回应背叛线反馈,她把《回声巷》反馈拆成可执行、需解释、拒绝三栏，逐条写理由。,121
29,2,health,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,靠窗位的慢早饭,她去小贝店里吃低糖司康，站着回了两封邮件后才坐下。,107
29,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,基金会预审卡在公共性,她在线参加《水位线》预审，按样章、授权、内部分享三部分讲。,125
29,4,family,father_family_care,父母/父亲照护与陪伴,只核药名的晚饭前拜访,她带青菜和鱼片去父母家，只核对药盒标签，没有接手分装。,127
29,5,reflection,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼试录被拖椅声打断,她关掉除湿机，在阁楼读吴阿姨照片说明，录了三分钟样音。,126
30,1,creative_project,other,其他,补受访者保护页,她在餐桌边重写《水位线》保护说明，把可撤回、匿名、照片使用分成三段。,120
30,2,work,commercial_writing_delivery,商业写作/外部交付,背叛线再被要求外显,她收到《回声巷》客户二次反馈，在纸上画了账本、门铃、空椅子的触发顺序。,139
30,3,health,other,其他,冷泳池里的二十分钟,她带着旧泳帽去社区泳池，只游了六个来回，又在浅水区慢走。,113
30,4,family,father_family_care,父母/父亲照护与陪伴,电话里问清拒绝下楼,母亲打来说父亲下午不肯走路，她没有马上劝，只让母亲把电话递过去。,120
30,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的新长语音,她洗完杯子后听陈渡十分钟语音，听到他说七月可能不是只为出差来杭州。,117
31,1,health,commercial_writing_delivery,商业写作/外部交付,热敷后重排上午,她在餐桌边热敷十五分钟，把电脑架高，只开《回声巷》一个文件。,113
31,2,work,commercial_writing_delivery,商业写作/外部交付,背叛线提示版成形,她把账本、门铃和空椅子拆成三处玩家可触发提示。,112
31,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,赵澈补问公共性,她收到赵澈邮件后，写了一页内部观看场景和撤回机制说明。,107
31,4,family,father_family_care,父母/父亲照护与陪伴,报箱路线被邻居打断,她带青菜去父母家，陪父亲下楼到报箱，没有继续往小区门口走。,132
31,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼录音只做标记,她在阁楼试录吴阿姨照片说明，听到楼下拖椅声后给文件加噪声标签。,128
32,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,交出提示版,她把《回声巷》三节点提示版和一页说明发给制作群。,118
32,2,work,commercial_writing_delivery,商业写作/外部交付,客户追要更早暴露,客户回消息说玩家可能看不懂，希望第一场就暗示背叛者心虚。,124
32,3,creative_project,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,靠窗改公共观看页,她去小贝店坐靠窗位，把《水位线》的观看场景改成三段短路径。,124
32,4,family,father_family_care,父母/父亲照护与陪伴,药盒电话收窄,母亲打电话说周末一起吃饭顺便把父亲药盒重新分好，她只问药名和剂量有没有变化。,116
32,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,把七月拆开回,陈渡问七月来杭能不能单独吃饭，她回复可以谈项目，旧事另说。,123
33,1,health,other,其他,湿冷早晨先松腰,她在客厅铺瑜伽垫做十分钟核心，再慢慢吃热粥。,112
33,2,work,commercial_writing_delivery,商业写作/外部交付,补早场可选提示,她给《回声巷》第一场加了一个背叛者避开账本的可选观察点。,113
33,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,公共观看页发出,她把《水位线》三类观看者路径和撤回机制发给赵澈。,123
33,4,family,father_family_care,父母/父亲照护与陪伴,药盒照片重新拍,母亲发来模糊药盒照，她只请她把药名和剂量分别拍清楚。,122
33,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼清出一块桌面,她把旧建筑图册挪到箱子里，给录音角空出一张小桌。,121
34,1,health,other,其他,阳光里短走一圈,她绕小区外侧走了二十分钟，回来才开电脑。,96
34,2,work,commercial_writing_delivery,商业写作/外部交付,测试反馈卡在旁白,她读完《回声巷》反馈，把可采纳处标成绿色。,94
34,3,creative_project,other,其他,桥边见搬迁户女儿,她在蒋村一座小桥旁见了吴阿姨介绍来的何敏。,111
34,4,family,errand_preparation,采购/出行/访谈准备,买鱼时顺手买标签,她在菜场买了一条鲈鱼，又买了可撕药盒标签。,110
34,5,creative_project,waterline_funding_admin,《水位线》资助/项目管理,基金会格式表留空,她打开赵澈转来的基金会格式表，先填项目方法和授权流程。,108
35,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,保守填写触达人次,她把基金会表格里的触达人次改成十五人内部分享。,101
35,2,work,commercial_writing_delivery,商业写作/外部交付,用翻页声挡旁白,她给《回声巷》账本提示加了翻页停顿和角色手指缩回的反馈。,110
35,3,family,father_family_care,父母/父亲照护与陪伴,药盒只贴标签,她带小鲈鱼到父母家，核对原药盒后只贴早晚标签。,111
35,4,family,father_family_care,父母/父亲照护与陪伴,报箱前提前折返,饭后她陪父亲下楼，走到二楼平台就停住等电梯间安静。,110
35,5,creative_project,other,其他,何敏摘要卡在称谓,她回家后把何敏的桥边谈话整理成六百字匿名摘要。,112
36,1,health,other,其他,洗布袋时缓腰,她把装过鱼的布袋泡进水池，贴着热敷坐了二十分钟。,114
36,2,creative_project,other,其他,何敏摘要发出,她把六百字匿名摘要发给何敏，并说明可删可改。,101
36,3,work,commercial_writing_delivery,商业写作/外部交付,回声巷改触发频率,她按测试反馈把账本观察点从一次改成两次可触发。,114
36,4,family,father_family_care,父母/父亲照护与陪伴,药盒电话再收窄,母亲问要不要每天拍药盒给她看，她只说药换了再拍原盒。,113
36,5,reflection,attic_audio_space_setup,阁楼录音空间/隔音设备,试出傍晚底噪,她在阁楼重听昨晚底噪，又录了三分钟窗边环境声。,120
37,1,health,other,其他,慢走后再开工,她沿小区外湿滑砖路走了十五分钟，回来做热敷。,102
37,2,creative_project,other,其他,何敏摘要删学校,她删掉妹妹学校和摊位方位，只保留桥边雨棚和搬迁年份段。,108
37,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,基金会表格换名称,她按赵澈电话，把十五人内部分享改名为小型听读测试。,103
37,4,work,commercial_writing_delivery,商业写作/外部交付,回声巷阶段收口,她收到客户确认后，把测试版四整理成阶段交付包并开票。,109
37,5,family,father_family_care,父母/父亲照护与陪伴,复诊电话收半天,母亲问周三能否陪父亲复诊，她只答应挂号和上午陪诊。,110
38,1,health,other,其他,湿冷早晨先护腰,她把热水袋垫在腰后，做了八分钟核心，再煮一小锅燕麦。,105
38,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,压缩基金会成果栏,她把《水位线》表格里的传播成果改成小型听读测试和内部方法分享。,108
38,3,family,father_family_care,父母/父亲照护与陪伴,报箱路线临时改道,她带青菜和鱼丸去父母家，陪父亲下楼取报箱里的水费单。,126
38,4,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,不立刻接新支线,她在咖啡店看完《回声巷》新支线需求，只回了需先拆工作量再报价。,117
38,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,给陈渡短回复,她听完陈渡新发的四分钟语音，只回七月若来杭州可先约白天咖啡。,109
39,1,health,other,其他,不补昨天的工时,她把计时器设成二十五分钟，只做两轮拉伸和邮件清理。,107
39,2,work,commercial_writing_delivery,商业写作/外部交付,拆新支线报价,她把《回声巷》新支线拆成阅读诊断、结构稿和对白润色三档报价。,112
39,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,改基金会传播措辞,赵澈发来批注后，她把展示改成听读测试记录和方法复盘。,105
39,4,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,厚窗帘试录,她把阁楼旧厚窗帘挂到书架侧面，录了七分钟吴阿姨照片说明。,129
39,5,family,father_family_care,父母/父亲照护与陪伴,只确认挂号,母亲打电话问周三复诊和配药，她只核对挂号时间和科室。,110
40,1,errand,father_family_care,父母/父亲照护与陪伴,先踩复诊路线,她坐公交到社区医院门口，看了电梯位置和自助机排队。,104
40,2,work,commercial_writing_delivery,商业写作/外部交付,挡住新支线压价,《回声巷》客户说只要简单润一下，她回了三档报价不合并。,109
40,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,补闭门听读样例,她给赵澈发了一页《水位线》闭门听读流程示意。,108
40,4,health,health_core_training,游泳/腰部核心训练,短游二十分钟,她去小区外的游泳馆，只游了六个来回就上岸。,109
40,5,family,father_family_care,父母/父亲照护与陪伴,不接整天安排,母亲电话里说复诊后顺便配药吃饭，她只确认明早八点半出门。,109


==> anc/supplement/eight_model_action_repetition/gpt/action_repetition_metrics_40d.json <==
{
  "model": "gpt",
  "model_dir": "eight_model_action_repetition/gpt",
  "ok": true,
  "days_analyzed": 40,
  "events_analyzed": 200,
  "category_count": 10,
  "top3_event_share": 0.585,
  "top5_event_share": 0.79,
  "mean_recent_5day_event_repetition_rate": 0.9714,
  "min_recent_5day_event_repetition_rate": 0.44,
  "max_recent_5day_event_repetition_rate": 1.0,
  "mean_category_jaccard_vs_prior": 0.7657,
  "first_window_recent_repetition_rate_ge_80pct": 8,
  "first_window_recent_repetition_rate_ge_90pct": 8,
  "category_stats": [
    {
      "action_category": "commercial_writing_delivery",
      "label": "商业写作/外部交付",
      "events": 47,
      "event_share": 0.235,
      "days_covered": 36,
      "day_coverage": 0.9,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 15,
      "days": "1 3 4 5 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 39 40"
    },
    {
      "action_category": "father_family_care",
      "label": "父母/父亲照护与陪伴",
      "events": 43,
      "event_share": 0.215,
      "days_covered": 35,
      "day_coverage": 0.875,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 17,
      "days": "1 2 4 5 6 7 8 9 11 13 14 15 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 35 36 37 38 39 40"
    },
    {
      "action_category": "waterline_funding_admin",
      "label": "《水位线》资助/项目管理",
      "events": 27,
      "event_share": 0.135,
      "days_covered": 25,
      "day_coverage": 0.625,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 4,
      "days": "2 5 8 10 11 12 14 15 16 17 20 21 23 24 25 26 29 31 33 34 35 37 38 39 40"
    },
    {
      "action_category": "other",
      "label": "其他",
      "events": 23,
      "event_share": 0.115,
      "days_covered": 17,
      "day_coverage": 0.425,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 7,
      "days": "3 13 14 18 21 25 26 27 28 30 33 34 35 36 37 38 39"
    },
    {
      "action_category": "waterline_processing_archive",
      "label": "《水位线》素材处理/归档/转写",
      "events": 18,
      "event_share": 0.09,
      "days_covered": 15,
      "day_coverage": 0.375,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 4,
      "days": "1 2 3 6 7 8 9 11 13 16 22 23 31 32 33"
    },
    {
      "action_category": "xiaobei_cafe_copy_exchange",
      "label": "小贝/咖啡店文案互惠",
      "events": 11,
      "event_share": 0.055,
      "days_covered": 11,
      "day_coverage": 0.275,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "3 6 8 9 12 19 22 26 29 32 38"
    },
    {
      "action_category": "attic_audio_space_setup",
      "label": "阁楼录音空间/隔音设备",
      "events": 9,
      "event_share": 0.045,
      "days_covered": 9,
      "day_coverage": 0.225,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "2 4 14 15 19 20 29 36 39"
    },
    {
      "action_category": "chen_du_game_material",
      "label": "陈渡/游戏素材沟通",
      "events": 9,
      "event_share": 0.045,
      "days_covered": 9,
      "day_coverage": 0.225,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "5 6 10 16 18 28 30 32 38"
    },
    {
      "action_category": "health_core_training",
      "label": "游泳/腰部核心训练",
      "events": 8,
      "event_share": 0.04,
      "days_covered": 8,
      "day_coverage": 0.2,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "2 5 6 10 16 17 19 40"
    },
    {
      "action_category": "errand_preparation",
      "label": "采购/出行/访谈准备",
      "events": 5,
      "event_share": 0.025,
      "days_covered": 5,
      "day_coverage": 0.125,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 2,
      "days": "3 4 12 15 34"
    }
  ],
  "window_metrics": [
    {
      "window_end_day": 6,
      "recent_event_repetition_rate": 0.44,
      "category_jaccard_vs_prior": 0.3,
      "recent_unique_categories": 10,
      "repeated_category_count": 3,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 7,
      "recent_event_repetition_rate": 0.72,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 10,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 8,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 9,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 7,
      "repeated_category_count": 6,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 10,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 11,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 12,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 13,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 14,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 1.0,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 15,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 16,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 1.0,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 17,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 18,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 19,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 1.0,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 20,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 21,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 22,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 23,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 24,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 25,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 26,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 27,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 28,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 29,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 30,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 31,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 32,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 33,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 34,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 35,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 36,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 37,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 38,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 39,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 40,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    }
  ],
  "max_days": 40
}


==> anc/supplement/eight_model_action_repetition/gpt/action_repetition_summary_40d.md <==
# Action-Only Repetition Summary, gpt

- Days analyzed: 40
- Events analyzed: 200
- Primary action categories: 10
- Top 3 categories share: 58.5%
- Top 5 categories share: 79.0%
- Mean recent-5-day action repetition rate vs prior history: 97.1%
- First 5-day window with >=80% action-category repetition: day 8
- First 5-day window with >=90% action-category repetition: day 8

## Category Frequency

| category | events | share | days covered | max consecutive days |
|---|---:|---:|---:|---:|
| 商业写作/外部交付 | 47 | 23.5% | 36/40 | 15 |
| 父母/父亲照护与陪伴 | 43 | 21.5% | 35/40 | 17 |
| 《水位线》资助/项目管理 | 27 | 13.5% | 25/40 | 4 |
| 其他 | 23 | 11.5% | 17/40 | 7 |
| 《水位线》素材处理/归档/转写 | 18 | 9.0% | 15/40 | 4 |
| 小贝/咖啡店文案互惠 | 11 | 5.5% | 11/40 | 2 |
| 阁楼录音空间/隔音设备 | 9 | 4.5% | 9/40 | 2 |
| 陈渡/游戏素材沟通 | 9 | 4.5% | 9/40 | 2 |
| 游泳/腰部核心训练 | 8 | 4.0% | 8/40 | 2 |
| 采购/出行/访谈准备 | 5 | 2.5% | 5/40 | 2 |


==> anc/supplement/eight_model_action_repetition/kimi/action_category_counts_40d.csv <==
action_category,label,events,event_share,days_covered,day_coverage,max_events_in_one_day,max_consecutive_days_present,days
father_family_care,父母/父亲照护与陪伴,65,0.325,39,0.975,3,28,1 2 3 4 5 6 7 8 9 10 11 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40
xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,26,0.13,26,0.65,1,10,1 7 8 12 13 16 18 19 21 22 23 24 25 26 27 28 31 32 33 34 35 36 37 38 39 40
waterline_funding_admin,《水位线》资助/项目管理,26,0.13,24,0.6,2,10,4 5 6 10 12 13 15 16 17 18 19 20 21 22 23 24 27 28 31 35 36 37 38 40
attic_audio_space_setup,阁楼录音空间/隔音设备,19,0.095,16,0.4,2,4,4 6 7 10 14 15 16 17 20 22 25 28 29 30 36 39
health_core_training,游泳/腰部核心训练,15,0.075,15,0.375,1,7,4 5 6 7 12 29 30 32 33 34 35 36 37 38 40
waterline_processing_archive,《水位线》素材处理/归档/转写,14,0.07,12,0.3,2,3,1 3 4 5 8 9 11 16 26 29 30 31
commercial_writing_delivery,商业写作/外部交付,12,0.06,9,0.225,2,3,1 2 3 5 6 8 9 12 14
other,其他,11,0.055,10,0.25,2,5,13 19 21 23 24 25 26 27 38 40
chen_du_game_material,陈渡/游戏素材沟通,9,0.045,8,0.2,2,2,1 2 11 12 14 17 20 32
errand_preparation,采购/出行/访谈准备,3,0.015,3,0.075,1,1,3 9 25


==> anc/supplement/eight_model_action_repetition/kimi/action_only_events_40d.csv <==
day,event_index,event_type,action_category,action_category_label,title,action,estimated_tokens
1,1,work,commercial_writing_delivery,商业写作/外部交付,修改《回声巷》背叛线结构,在餐桌铺开纸笔画角色关系草图，试图重写背叛动机,119
1,2,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,楼下咖啡店的低糖芋头酥,下楼取小贝预留的芋头酥，在靠窗位坐了二十分钟,134
1,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲在小区花园复健,带青菜去父母家，陪父亲在楼下花园慢走三圈,136
1,4,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,整理书架与重命名文件,把客厅书架上的旧书和地图按年份重新码好，重命名了《水位线》三个访谈录音文件,130
1,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的杭州行程试探,洗漱后看到陈渡发来两条短语音，说七月中旬可能有事来杭州，问她那周在不在,125
2,1,work,chen_du_game_material,陈渡/游戏素材沟通,《回声巷》背叛线定稿冲刺,贴着暖宝宝在餐桌前把纸笔草稿敲成文档，重写背叛场景的对话,143
2,2,health,father_family_care,父母/父亲照护与陪伴,社区医院康复科,腰实在坐不住，步行去社区医院康复科做理疗,127
2,3,creative_project,commercial_writing_delivery,商业写作/外部交付,良渚展览现场踏勘,坐地铁去良渚，在未完工展厅外围走了一遍现有动线,133
2,4,errand,commercial_writing_delivery,商业写作/外部交付,旧硬盘送修询价,从良渚回来顺路去文三路数码城，把旧硬盘交给维修档口检测,138
2,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的文字解释,十一点洗漱后看到陈渡发来两条文字，说七月来杭是参加独立游戏发行会,132
3,1,work,commercial_writing_delivery,商业写作/外部交付,《回声巷》背叛线收到修改反馈,在餐桌前重读主笔发来的批注，用红笔在打印稿上标出三处节奏过紧的地方,140
3,2,errand,errand_preparation,采购/出行/访谈准备,数码城取回旧硬盘,去文三路档口取硬盘，听老板讲解检测结果,110
3,3,work,commercial_writing_delivery,商业写作/外部交付,良渚口述史脚本试写,在客厅地板上铺开昨天画的动线草图，给第一段口述史写开场,139
3,4,family,father_family_care,父母/父亲照护与陪伴,母亲来电说父亲摔跤,母亲在电话里告知父亲今早复健时滑了一跤，膝盖擦破皮,145
3,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼清出录音整理角,把阁楼堆着的旧杂志和建筑图册搬到楼梯口，腾出靠窗的三角地,137
4,1,work,attic_audio_space_setup,阁楼录音空间/隔音设备,《回声巷》背叛线终稿提交,在阁楼地毯上摊开打印稿，把闪回段落压成一段半,102
4,2,health,health_core_training,游泳/腰部核心训练,社区游泳馆初次尝试,拿着吕青给的单子去浅水区游了三百米蛙泳,109
4,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,良渚录音中的停顿,在阁楼反复听八十二岁老人讲水坝的原始录音,115
4,4,relationship,waterline_funding_admin,《水位线》资助/项目管理,赵澈的资助反馈邮件,收到赵澈邮件，说样章基调通过但需补充执行预算,106
4,5,family,father_family_care,父母/父亲照护与陪伴,准备周末探望父母的物品,把护膝、膏药和速冻馄饨分装进布袋，检查常备药,133
5,1,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈邮件的执行预算,在阁楼地毯上打开电脑，尝试把《水位线》样章改写成带预算的资助框架,127
5,2,health,health_core_training,游泳/腰部核心训练,核心训练初次尝试,在客厅瑜伽垫上按吕青给的动作单做了死虫式和臀桥,134
5,3,family,father_family_care,父母/父亲照护与陪伴,给父母送萝卜排骨汤,提着炖好的汤和护膝去父母家，陪父亲在小区花园慢走,145
5,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,良渚录音里的环境音层,回到阁楼，戴降噪耳机重听八十二岁老人的水坝录音,131
5,5,reflection,commercial_writing_delivery,商业写作/外部交付,新硬盘备份与重命名,拆开封存的新硬盘，把《水位线》和《回声巷》文件备份进去,125
6,1,work,waterline_funding_admin,《水位线》资助/项目管理,发出赵澈邮件,在阁楼地毯上重读草稿，把人员费换算成访谈天数，点击发送,122
6,2,health,health_core_training,游泳/腰部核心训练,第二次游泳,带泳包去社区游泳馆，在浅水区游蛙泳,100
6,3,work,commercial_writing_delivery,商业写作/外部交付,良渚展览方电话沟通,在餐桌前与策展人通电话，对照草图讨论口述史位置,128
6,4,family,father_family_care,父母/父亲照护与陪伴,母亲的周末试探,母亲来电问她周六几点到，背景里父亲大声说不用来,125
6,5,reflection,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼旧地图,整理阁楼旧杂志时翻出二〇一六年上海的街区建筑地图,120
7,1,family,father_family_care,父母/父亲照护与陪伴,周六花园复健与母亲的提醒,提着分装好的菜和膏药去父母家，陪父亲在小区花园慢走三圈,144
7,2,work,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼赶制良渚空间脚本,在阁楼地毯上对着动线草图写双向参观脚本，把口述史从暗角前移,141
7,3,health,health_core_training,游泳/腰部核心训练,游泳馆右肩拉伤,带泳包去社区游泳馆，换气时右肩突然刺痛,128
7,4,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店站立吃南瓜戚风,游完泳后去楼下咖啡店，小贝递来预留的低糖南瓜戚风,137
7,5,relationship,attic_audio_space_setup,阁楼录音空间/隔音设备,陈渡截图与软木板的新便利贴,夜里收到陈渡发来的游戏截图，她把「借用与重复」写在便利贴上钉进阁楼软木板,131
8,1,work,commercial_writing_delivery,商业写作/外部交付,良渚展览声场电话,与展览技术负责人在电话里确认吸顶音箱点位与定向音罩方案。,124
8,2,health,father_family_care,父母/父亲照护与陪伴,社区医院电疗与犹豫,趴在理疗床上做腰部中频电疗，右肩只贴了膏药未做处理。,117
8,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼的软木板妥协,在新清理出的录音角尝试固定第二张旧地图，发现预制板墙面无法承重。,138
8,4,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,楼下咖啡店的固定座位,在小贝留的靠窗位吃低糖栗子糕，整理《回声巷》尾款发票。,141
8,5,family,father_family_care,父母/父亲照护与陪伴,母亲来电与书房照片,母亲来电说父亲白天拒绝复健，把自己关在书房整理旧照片。,133
9,1,work,commercial_writing_delivery,商业写作/外部交付,良渚试听提前的早晨,展览方微信通知声场试听改到今日下午，她压缩上午时间改脚本。,130
9,2,errand,errand_preparation,采购/出行/访谈准备,药店里的拒绝,路过社区药店买肩贴和热敷贴，站在柜台前核对用药禁忌。,129
9,3,work,commercial_writing_delivery,商业写作/外部交付,良渚现场的低频共振,站在展厅定向音罩下听试验音轨，要求调低吸顶音箱低频。,123
9,4,family,father_family_care,父母/父亲照护与陪伴,书房门口的录音笔,顺路带草莓去父母家，看见父亲仍在书房翻看老相册。,125
9,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,软木板上的三句停笔,在阁楼软木板写下「被动线切割的叹息」，试图将其转写为《水位线》素材。,135
10,1,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈邮件里的资助话语,收到赵澈转发基金会初审意见，要求样章增加公共叙事维度和数据支撑。,124
10,2,health,father_family_care,父母/父亲照护与陪伴,周五针灸与吕青的便签,趴在社区医院针灸床上，腰部与肩颈同时下针；吕青值班没空过来，托护士递来手写便签。,165
10,3,errand,father_family_care,父母/父亲照护与陪伴,菜场的河虾与方言,去父母家附近的菜场买明天探望带的河虾和冬笋，听见摊主用老杭州话讨价还价。,158
10,4,family,father_family_care,父母/父亲照护与陪伴,母亲电话里的休战协定,母亲来电，说父亲明天愿意去社区中心复健，但叮嘱她「别问他照片，问了他又缩回去」。,154
10,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,软木板上的两张卡片,在阁楼软木板钉下两张新卡片，一张写「公共性」，一张写「小事实」，中间留白。,148
11,1,family,father_family_care,父母/父亲照护与陪伴,周六的河虾与书房门,带河虾和冬笋到父母家，瞥见父亲书桌上摊开一本旧相册，有张泛黄的河堤照片。,137
11,2,family,father_family_care,父母/父亲照护与陪伴,社区复健室的独立行走,陪父亲在社区中心复健，父亲在平行杠间练习短距离行走，她坐在蓝色塑料椅上。,132
11,3,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,回家路上的运河录音,回程绕到余杭塘河边，站在老石桥上用手机录水浪拍岸与货船马达声。,143
11,4,creative_project,father_family_care,父母/父亲照护与陪伴,第三张卡片与父亲的河,在阁楼软木板「公共性」与「小事实」之间，钉上第三张卡片，写「父亲书房的照片：1987年余杭塘河防洪堤」。,165
11,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的确定与未回复,手机屏幕亮起，陈渡发来微信：「七月十五到杭州，有半天空档，见吗？」,125
12,1,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈邮件的措辞,坐在阁楼软木板前，尝试回复赵澈要求增加公共叙事维度的邮件。,118
12,2,health,health_core_training,游泳/腰部核心训练,瑜伽垫上的三分钟,在阁楼铺开瑜伽垫，按吕青的便签尝试死虫式核心训练。,120
12,3,creative_project,commercial_writing_delivery,商业写作/外部交付,2019年的云端碎片,在旧邮箱和网盘里搜索2019年展陈脚本的残留附件。,123
12,4,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,小贝店里的老桥,带一张杭州1980年代老地图去小贝咖啡店，坐在靠窗位。,137
12,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,锁屏前的删除,夜里点开陈渡微信，输入「七月十五见」。,123
13,1,work,waterline_funding_admin,《水位线》资助/项目管理,良渚的壁挂音箱邮件,展览方项目经理发来邮件，定向音罩因超预算改为壁挂音箱。,108
13,2,health,other,其他,地板上的语音碎片,右肩痛到无法举手贴软木板，热敷袋滑落，她躺倒在瑜伽垫上。,120
13,3,creative_project,other,其他,脚注里的公共性,对着软木板写第四版回复，提出增加京杭大运河改道数据作为公共框架。,127
13,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店的两分钟,在小贝靠窗位盯着陈渡发来的活动海报，喝完半杯美式。,110
13,5,family,father_family_care,父母/父亲照护与陪伴,父亲的扫描店,母亲来电，说父亲主动要求找店扫描老照片，包括那张河堤照。,116
14,1,work,commercial_writing_delivery,商业写作/外部交付,良渚终稿的俯卧提交,展览方一早要求确认壁挂音箱版脚本，她趴在床上用笔记本电脑改完最后一段动线注释。,121
14,2,health,father_family_care,父母/父亲照护与陪伴,吕青的理疗单与训话,去社区医院开右肩理疗单，恰逢吕青值班，被拉进诊室。,119
14,3,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,语音备忘录的筛选,坐在阁楼地板上，用外放听昨天录的四十七条语音碎片，逐条转文字。,143
14,4,family,father_family_care,父母/父亲照护与陪伴,母亲来电与父亲的晚饭,母亲来电说父亲下午复健后情绪低落，晚饭没吃，问她能不能现在过来。,139
14,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,餐厅收藏夹与未说出的事,她给陈渡发消息问有无忌口，顺手在地图上收藏了两家杭帮菜小馆。,142
15,1,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈的空白,醒来先刷新邮箱，赵澈仍未回复《水位线》脚注版样章。,117
15,2,health,father_family_care,父母/父亲照护与陪伴,右肩第一次超短波,趴在社区医院理疗床上做右肩超短波治疗，吕青未当班。,109
15,3,errand,father_family_care,父母/父亲照护与陪伴,两袋菜的平衡,去父母家附近熟食店买白切鸡和卤味，再去菜场买青菜豆腐。,130
15,4,family,father_family_care,父母/父亲照护与陪伴,父亲的独立散步,晚饭时父亲突然说「我自己下去走走」，拒绝母亲陪同。,126
15,5,relationship,attic_audio_space_setup,阁楼录音空间/隔音设备,陈渡的秒回与悬置,在阁楼整理餐厅收藏夹，给陈渡发「灵隐附近那家茶馆，七月十五晚饭？」,136
16,1,work,waterline_funding_admin,《水位线》资助/项目管理,备选资助方的三个名字,坐在阁楼地板上，用平板搜索城市记忆类资助项目，在平板上记下三个基金会名称。,136
16,2,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼地板上的排序,盘腿坐在瑜伽垫上，把软木板下方散落的五条口述素材纸条按时间重排。,136
16,3,family,father_family_care,父母/父亲照护与陪伴,母亲电话里的气声,在阳台给母亲打电话，母亲用气声告诉她父亲今早又独自下楼，且把河堤照片抽出来放在了书桌玻璃板下。,161
16,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,语音里的半截句子,在小贝靠窗位，陈渡发来两段十五秒语音，背景是展会嘈杂人声，转文字显示「那天想当面说，关于我这边……」。,137
16,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,文档里的警惕,夜里在阁楼尝试写一段《水位线》潜文本：「照片从相册逃到桌面，是比扫描更私人的备份」。,153
17,1,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈的五日回音,刷新邮箱看到赵澈回复，说样章有潜力但评审组对公共性尺度有顾虑，约下周二下午面谈。,120
17,2,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,左手的排列,站在椅子上用左手重新排列阁楼软木板上的卡片，右肩悬垂不敢发力。,125
17,3,family,father_family_care,父母/父亲照护与陪伴,母亲来电中的并置,母亲在电话里说，父亲今天把河堤老照片从玻璃板下取出，和近半年的复健步态记录表并排放在一起。,136
17,4,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,三行白描,在阁楼新建文档，用左手慢慢输入三行白描：「他把1987年的河堤和2024年的步态表放在同一张桌面上，中间没有注释。」,128
17,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,抽屉里的假设,陈渡发来微信文字：「七月十五，除了发行的事，还想问你一个假设。」,127
18,1,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈的二字回复,坐在阁楼瑜伽垫上回复赵澈邮件，确认「下周二下午两点可以」。,118
18,2,errand,father_family_care,父母/父亲照护与陪伴,左手的定胜糕,去父母家附近糕点店买定胜糕和草莓，全程用左手提袋。,116
18,3,family,father_family_care,父母/父亲照护与陪伴,书桌前的默认,到父母家后，父亲坐在书桌前未起身，河堤照片与复健表仍并排放着。,123
18,4,creative_project,father_family_care,父母/父亲照护与陪伴,第四行的删除,在阁楼尝试续写昨天那三行白描，新增一句关于父亲脊背的隐喻。,124
18,5,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,收藏夹的关闭,在小贝咖啡店靠窗位打开地图，看收藏的两家杭帮菜小馆。,117
19,1,creative_project,father_family_care,父母/父亲照护与陪伴,空白卡片的并置,坐在阁楼地板上，用左手把一张空白卡片钉在父亲河堤照卡片旁边。,138
19,2,health,other,其他,呼吸练习的五分钟,在瑜伽垫上仰卧，尝试腹式呼吸配合肩胛下沉。,119
19,3,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈面谈的防御清单,在餐桌上摊开《水位线》样章，用红笔圈出三个必须保留的访谈细节。,135
19,4,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,小贝店内的左手习惯,在小贝咖啡店靠窗位，用左手接过小贝递来的低糖栗子糕。,122
19,5,family,father_family_care,父母/父亲照护与陪伴,母亲发来的新照片,母亲微信发来父亲书桌新照，复健记录表被翻到空白背面，河堤照片仍压在上面。,127
20,1,work,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼上的便利贴战争,坐在阁楼地板上摊开《水位线》样章，用红笔圈出两个不可退让的访谈细节。,139
20,2,work,waterline_funding_admin,《水位线》资助/项目管理,尾款到账的安静十秒,手机银行推送《回声巷》最后一笔尾款到账通知。,120
20,3,health,father_family_care,父母/父亲照护与陪伴,右肩的第三次温热,趴在社区医院理疗床上，右肩接受第三次超短波治疗。,110
20,4,family,father_family_care,父母/父亲照护与陪伴,抽屉里的折痕与桌面的河,顺路带膏药到父母家，父亲在厨房，她瞥见书房抽屉半开，复健记录表折成三折塞在里面，桌面只留河堤照片。,172
20,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,七月十五的定性,手机屏幕亮起，陈渡发来长文字，确认七月十五的「假设」是一个独立游戏合作邀约。,138
21,1,reflection,other,其他,封底便利贴的转移,她从笔记本封底撕下写着不替受访者总结人生的便利贴，对折塞进大衣口袋。,134
21,2,errand,waterline_funding_admin,《水位线》资助/项目管理,左肩上的晃荡,她左手提着装有样章的帆布包，沿基金会对面的小河走到侧门，右肩保持悬空。,156
21,3,work,waterline_funding_admin,《水位线》资助/项目管理,会议室里的脚注辩护,在基金会小会议室，赵澈指出评审组希望样章增加一章大运河政策沿革综述，而非脚注。,149
21,4,creative_project,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,小贝店里的结构草图,她坐在靠窗位，用左手在餐巾纸上画水位线的新结构，试图把政策沿革压缩进序章。,150
21,5,reflection,father_family_care,父母/父亲照护与陪伴,软木板上的跨线,夜里在阁楼，她用笔在软木板上父亲卡片与赵澈面谈笔记之间画了一条虚线。,148
22,1,health,father_family_care,父母/父亲照护与陪伴,社区医院核心训练,按闹钟到社区医院，吕青带她完成四组核心稳定训练。,129
22,2,work,waterline_funding_admin,《水位线》资助/项目管理,早餐店改资助方案,在医院对面早餐店用左手敲电脑，改《水位线》补充方案。,147
22,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲小区散步,带菠菜和豆腐去父母家，饭后陪父亲在小区花园慢走两圈。,148
22,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店靠窗位,在楼下咖啡店吃小贝留的低糖栗子糕，用左手慢慢回消息。,126
22,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼软木板换卡,上阁楼取下软木板上「三天」倒计时卡，换成「河堤·香樟·1987」。,160
23,1,health,other,其他,右肩晨僵与半组呼吸,醒来发现右肩比昨日更僵，在浴室镜子前尝试吕青教的呼吸发力。,130
23,2,work,waterline_funding_admin,《水位线》资助/项目管理,发送《水位线》补充方案,坐在餐桌前，将昨晚草稿最终改完，发给赵澈。,146
23,3,family,father_family_care,父母/父亲照护与陪伴,母亲来电说照片进了抽屉,周芸打来电话，说父亲下午复健后，把桌上那张河堤照片收进了抽屉。,155
23,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店与陈渡的日期,在小贝店里吃低糖南瓜巴斯克，陈渡回复了七月杭州的具体日期。,145
23,5,creative_project,waterline_funding_admin,《水位线》资助/项目管理,阁楼软木板再排布,上阁楼，发现赵澈设置了自动回复「出差中，周五回复」。,174
24,1,health,other,其他,热敷与等待,醒来右肩僵到左手握杯也抖，她拆了新热敷贴裹住肩膀，坐在厨房等粥凉。,151
24,2,work,waterline_funding_admin,《水位线》资助/项目管理,赵澈的回复,她坐在餐桌前读赵澈的邮件，要求周一前补交资金用途细化表和可持续运营说明。,142
24,3,family,father_family_care,父母/父亲照护与陪伴,带排骨去父母家,她提着排骨和菠菜到父母家，父亲在客厅看天气预报，母亲暗示抽屉该打开了。,167
24,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店与核桃酥,她没点惯常的低糖点心，小贝直接端来新烤的核桃酥，说「今天没有低糖的，只有这个」。,170
24,5,creative_project,father_family_care,父母/父亲照护与陪伴,阁楼软木板新增第三行,她把赵澈邮件里「可持续运营」那句打印剪下，钉在软木板最上方；下方对应父亲的「1999·香樟·断」。,171
25,1,work,other,其他,资金细化表滞涩,她坐在餐桌前打开表格，试图把《水位线》的未来支出拆解成行项目。,158
25,2,errand,errand_preparation,采购/出行/访谈准备,周六菜场买菜,她提着布袋去蒋村菜场，买了冬笋、芹菜和一条鲈鱼。,169
25,3,family,father_family_care,父母/父亲照护与陪伴,父母家鱼汤与散步,她在母亲家厨房杀鱼，饭后陪父亲去河边步道走了一圈半。,160
25,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店看合同,她在小贝店里吃预留的低糖栗子玛德琳，点开陈渡发来的合同修订版。,162
25,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼软木板中间线,她上阁楼，把钉在「可持续运营」与「一九九九·香樟·断」之间的空白卡取下来。,184
26,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,资金细化表最后填充,她在餐桌前打开表格，用左手敲入访谈、录音、转录的预算数字。,143
26,2,health,other,其他,客厅地板上的两组训练,她在瑜伽垫上尝试吕青教的鸟狗式，左手撑地，右腿后伸。,136
26,3,family,father_family_care,父母/父亲照护与陪伴,父母家的阳台对话,她带了一盒知味观松花糕去父母家，饭后父亲在阳台给长寿花移盆。,134
26,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店靠窗位与陈渡的合同,她在小贝店里吃预留的低糖红豆糕，点开陈渡的合同修订版第七条。,147
26,5,work,father_family_care,父母/父亲照护与陪伴,阁楼定时发送,她上阁楼打开表格，把父亲那句「根还是往水里长」写进运营说明的附录栏。,172
27,1,work,other,其他,定时邮件后的刷新循环,她八点二十九分守在电脑前，看着邮件状态从「定时发送」变为「已发送」，之后每十分钟刷新一次收件箱。,162
27,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,左手列访谈名单,她在客厅茶几上铺开白纸，用左手写下三位退休水文员的姓名与可能渠道。,125
27,3,family,father_family_care,父母/父亲照护与陪伴,父亲拿出旧相册,她带冬笋和豆腐去父母家，饭后父亲从书房拿出一本一九九〇年代的相册，翻到某一页指给她看。,182
27,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店抵御合同追问,她在小贝店里吃预留的低糖芝麻糕，陈渡发来消息问「第七条你具体想改哪几个字」。,145
27,5,creative_project,father_family_care,父母/父亲照护与陪伴,软木板新增时间卡,她把父亲给的集体照用手机拍后打印成小张，钉在软木板「一九九九·香樟·断」左侧。,171
28,1,work,waterline_funding_admin,《水位线》资助/项目管理,热敷时收到的延期通知,她在厨房用热水袋敷右肩，手机震了一下，屏幕显示赵澈邮件。,137
28,2,health,father_family_care,父母/父亲照护与陪伴,社区医院第四次超短波,她挂号做右肩超短波，躺在治疗床上看走廊方向的窗。,142
28,3,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,翻拍集体照背面铅笔字,她在阁楼用手机高像素模式翻拍一九九八年集体照背面的铅笔字。,175
28,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,小贝店里回绝合同条款,她在靠窗位吃预留的低糖芋泥糕，逐条看陈渡发来的第七条修订。,142
28,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼软木板三区并置,她把「年后首周」便利贴钉在软木板顶端，下方时间卡右侧别上陈渡合同打印页。,161
29,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,咖啡店整理1998锚点卡片,在小贝靠窗位用左手将1998年清淤集体照的信息转写到白描卡片上,135
29,2,work,attic_audio_space_setup,阁楼录音空间/隔音设备,左手批注陈渡合同第七条,在阁楼核对别于软木板右侧的合同打印页，左手逐条审读,129
29,3,family,father_family_care,父母/父亲照护与陪伴,父亲在香樟树下提及2008,带菜去父母家，陪父亲在小区散步至香樟树下,140
29,4,health,health_core_training,游泳/腰部核心训练,核心训练再次抽筋,在瑜伽垫上做吕青嘱付的核心训练，平板支撑至第十二秒,141
29,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,洗杯子时发现意外录音,清洗马克杯并顺背景音整理旧录音，发现一段去年录的河声素材,140
30,1,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,软木板前补钉2008卡片,站在阁楼软木板前，左手捏着空白卡，悬在1999年卡片下方,137
30,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,陈渡文字回复合同条款,手机收到陈渡文字消息，接受删除第七条第三款，但要求细化交付节点,115
30,3,family,father_family_care,父母/父亲照护与陪伴,年前送菜与父亲虚掩的房门,带冬笋和酱鸭去父母家，帮母亲整理塞满的冰箱,134
30,4,health,health_core_training,游泳/腰部核心训练,游泳馆仰泳避痛,去社区游泳馆改仰泳慢游六百公尺，避开左腹和右肩发力,148
30,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,为游离录音建立非项目容器,睡前重听「河声与咳嗽」录音，试图分辨咳嗽发生的季节,127
31,1,work,waterline_funding_admin,《水位线》资助/项目管理,年后首周的空白邮箱,刷新邮箱四次，确认没有赵澈或基金会的任何新邮件。,125
31,2,family,father_family_care,父母/父亲照护与陪伴,河道边的第二次散步,带父亲去小区外的河道散步，母亲这次没有跟来。,161
31,3,health,father_family_care,父母/父亲照护与陪伴,吕青的复查与警告,到社区医院找吕青复查右肩拉伤与左腹反复抽筋的问题。,135
31,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,靠窗位的耳机与热饮,在小贝的咖啡店靠窗位坐下，左手笨拙地试图解开缠成团的耳机线。,156
31,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,软木板上的伦理位移,在阁楼面对软木板，将2008节点的新内容写在白描卡片上。,154
32,1,health,health_core_training,游泳/腰部核心训练,不记圈数的第一次下水,去社区游泳馆执行吕青的处方，没带运动手表。,130
32,2,work,chen_du_game_material,陈渡/游戏素材沟通,陈渡合同的最后一次批注,用左手鼠标逐条核对陈渡发来的修订合同，对「可验证反馈」条款添加三行批注。,141
32,3,family,father_family_care,父母/父亲照护与陪伴,母亲的白灼虾与打探,带白灼虾和菠菜去父母家，陪父亲做室内复健操。,149
32,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,废稿与柚子巴斯克,在小贝咖啡店靠窗位用左手画《水位线》结构草图，线条歪斜。,139
32,5,creative_project,father_family_care,父母/父亲照护与陪伴,声纹子目录的伦理越界,在阁楼整理录音文件，将一段带父亲咳嗽的河声从「未分类声纹」移入「水位线-父亲-河」。,149
33,1,work,father_family_care,父母/父亲照护与陪伴,切除根须的邮件,刷新邮箱看到赵澈凌晨发来的邮件，要求删除运营说明中父亲那句「根还是往水里长」。,138
33,2,family,father_family_care,父母/父亲照护与陪伴,相册收进抽屉深处,母亲来电，说父亲午睡后把相册收进抽屉最深处，对她讲「让岑岑别忙了」。,158
33,3,health,health_core_training,游泳/腰部核心训练,泳道里的叠印,去社区游泳馆慢速泳道，游了不到十分钟。,153
33,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,杯底的旧剪报,在咖啡店靠窗位用左手修改资金细化表，线条歪斜。,149
33,5,creative_project,father_family_care,父母/父亲照护与陪伴,在场声明,坐在阁楼地板上，打开「父亲的河」文件夹播放河声录音。,135
34,1,creative_project,father_family_care,父母/父亲照护与陪伴,写给赵澈的未发草稿,在阁楼对着软木板写回复邮件，试图解释为何不能删除父亲那句话。,130
34,2,family,father_family_care,父母/父亲照护与陪伴,阳台上的抽屉与太阳,带清蒸鲈鱼和酒酿圆子去父母家，陪父亲在阳台晒太阳。,143
34,3,health,health_core_training,游泳/腰部核心训练,水中步行,去社区游泳馆，在慢速泳道尝试游泳。,97
34,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,陈渡的七月提前请求,在小贝咖啡店收到陈渡文字消息，说合同接受但想七月提前见面。,115
34,5,reflection,father_family_care,父母/父亲照护与陪伴,软木板中央的伦理锚点,在阁楼将赵澈邮件截图从软木板取下，换上父亲那句核心句的白描卡片。,135
35,1,work,waterline_funding_admin,《水位线》资助/项目管理,系统里的沉默推进,刷新基金会申报系统，发现《水位线》状态被更新为「补充材料审核中」，但她并未提交新材料。,131
35,2,health,health_core_training,游泳/腰部核心训练,放弃泳姿的漂浮,在社区游泳馆慢速泳道，放弃游泳与水中步行，只扶着池沿让身体漂浮。,148
35,3,family,father_family_care,父母/父亲照护与陪伴,阳台上的枯叶与母亲的谎言,去父母家，发现父亲并未主动要求去河边，是母亲编造的积极性；父亲在阳台递给她一片枯叶。,159
35,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,两片叶子的并置,在小贝咖啡店靠窗位摊开笔记本，那片枯叶夹在纸页间露出一角。,145
35,5,creative_project,father_family_care,父母/父亲照护与陪伴,拒绝数字化的叶子,在阁楼把父亲的枯叶压在软木板左下角，与中央「根还是往水里长」形成对角。,144
36,1,work,waterline_funding_admin,《水位线》资助/项目管理,系统里的敏感内容栏,登录基金会系统，发现《水位线》状态旁出现待填的「补充说明表」，其中一栏要求填写敏感内容处理方案。,131
36,2,health,health_core_training,游泳/腰部核心训练,带耳塞的漂浮,去社区游泳馆慢速泳道，戴上防水耳塞，只扶着池沿让身体漂浮。,140
36,3,family,father_family_care,父母/父亲照护与陪伴,抽屉开了半寸,带荠菜馄饨和烧卖去父母家，母亲说父亲早上把相册抽屉拉开了半寸，没翻，又推上。,165
36,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,1987年的搪瓷杯,在小贝咖啡店靠窗位坐下，小贝递来的热饮换了一只旧搪瓷杯，杯底印着「杭州搪瓷厂 1987」。,160
36,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,叶子从软木板退到书页里,在阁楼将昨天压在软木板左下角的枯叶取下，夹进研究生时期的一本《场所精神》中。,149
37,1,work,waterline_funding_admin,《水位线》资助/项目管理,系统逾期提醒,登录基金会系统，发现「补充说明表」旁出现红色逾期提醒。,101
37,2,health,health_core_training,游泳/腰部核心训练,带旧地图的漂浮,在游泳馆慢速泳道扶池沿漂浮，池边放一本杭州旧地图册。,106
37,3,family,father_family_care,父母/父亲照护与陪伴,街道老楼三楼,去父母家，父亲在阳台上说「档案在街道老楼，三楼」。,120
37,4,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,1987年的公交线路图,在小贝咖啡店归还搪瓷杯，小贝拒收，换了一杯新豆手冲。,132
37,5,creative_project,father_family_care,父母/父亲照护与陪伴,软木板上的地理三角,在阁楼将「街道老楼三楼」写在白描卡片上，钉在父亲核心句左侧。,134
38,1,reflection,waterline_funding_admin,《水位线》资助/项目管理,反扣手机与逾期提醒,看到基金会系统推送的逾期提醒，她将手机反扣在餐桌木纹上，转身去煮咖啡。,133
38,2,family,father_family_care,父母/父亲照护与陪伴,指甲剪与图鉴翻页声,带菜去父母家，帮父亲剪右手指甲时，父亲忽然说「老楼三楼，窗对过有棵小的」，随即急速翻动植物图鉴。,160
38,3,errand,other,其他,公交车窗的围挡绿布,回程乘经过老城区的公交，隔着雾气玻璃拍下正在围挡施工的街道。,134
38,4,health,health_core_training,游泳/腰部核心训练,漂浮时听到的蝶泳闷响,在游泳馆放弃记圈，尝试无目的漂浮，左腹轻微抽动。,145
38,5,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,线路图折痕里的酥皮,在小贝咖啡店靠窗位，发现桌上压着一张泛黄公交支线图和一枚低糖栗子酥。,151
39,1,creative_project,father_family_care,父母/父亲照护与陪伴,旧地图上的铅笔轻点,她用左手按住一九八七年街区草图，在父亲昨日提及的「老楼三楼」方位留下一个极浅的铅笔点，未画圈框。,169
39,2,reflection,attic_audio_space_setup,阁楼录音空间/隔音设备,划破的白描卡片,她在阁楼重看一九九八年照片背面的铅笔涂改，「流」改「留」的痕迹比记忆中深；左手执笔写新卡片时右肩突然刺痛。,159
39,3,health,father_family_care,父母/父亲照护与陪伴,吕青诊室里的肩胛骨缝,她去社区医院复查，吕青按压她右肩并检查左背，发现左手代偿已拉紧左侧竖脊肌。,171
39,4,family,father_family_care,父母/父亲照护与陪伴,母亲电话里的湿树叶,母亲在电话里说父亲今日独自去河边散步，带回一片湿树叶夹进了图鉴，并再次追问「老楼三楼」是什么意思。,167
39,5,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,搪瓷杯沿的盐渍,她在小贝咖啡店靠窗位坐下，发现桌上是自己的旧搪瓷杯，盛着温热杏仁茶，杯沿有一圈白色盐渍。,180
40,1,work,waterline_funding_admin,《水位线》资助/项目管理,收件箱里的两个字,她打开电脑，赵澈邮件躺在收件箱顶端，主题只有「可否」二字。,111
40,2,creative_project,other,其他,晕开的铅笔水印,她发现旧地图上晕开的铅笔点成了不规则的圆，左手持剪沿轮廓剪下那片纸。,136
40,3,health,health_core_training,游泳/腰部核心训练,下调十五度的仰漂,在游泳馆按吕青新图降低手臂角度，尝试仰漂，左腹抽动减轻。,131
40,4,family,father_family_care,父母/父亲照护与陪伴,母亲发来的叶脉照片,母亲微信发来湿树叶压平后的照片，叶脉极清，配文「你爸说不是给你的」。,138
40,5,relationship,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,植物志里的泳池次卡,在小贝咖啡店，桌上旧版《杭州植物志》翻开在香樟属，夹着一张用过的泳池次卡。,149


==> anc/supplement/eight_model_action_repetition/kimi/action_repetition_metrics_40d.json <==
{
  "model": "kimi",
  "model_dir": "eight_model_action_repetition/kimi",
  "ok": true,
  "days_analyzed": 40,
  "events_analyzed": 200,
  "category_count": 10,
  "top3_event_share": 0.585,
  "top5_event_share": 0.755,
  "mean_recent_5day_event_repetition_rate": 0.952,
  "min_recent_5day_event_repetition_rate": 0.52,
  "max_recent_5day_event_repetition_rate": 1.0,
  "mean_category_jaccard_vs_prior": 0.6889,
  "first_window_recent_repetition_rate_ge_80pct": 9,
  "first_window_recent_repetition_rate_ge_90pct": 9,
  "category_stats": [
    {
      "action_category": "father_family_care",
      "label": "父母/父亲照护与陪伴",
      "events": 65,
      "event_share": 0.325,
      "days_covered": 39,
      "day_coverage": 0.975,
      "max_events_in_one_day": 3,
      "max_consecutive_days_present": 28,
      "days": "1 2 3 4 5 6 7 8 9 10 11 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40"
    },
    {
      "action_category": "xiaobei_cafe_copy_exchange",
      "label": "小贝/咖啡店文案互惠",
      "events": 26,
      "event_share": 0.13,
      "days_covered": 26,
      "day_coverage": 0.65,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 10,
      "days": "1 7 8 12 13 16 18 19 21 22 23 24 25 26 27 28 31 32 33 34 35 36 37 38 39 40"
    },
    {
      "action_category": "waterline_funding_admin",
      "label": "《水位线》资助/项目管理",
      "events": 26,
      "event_share": 0.13,
      "days_covered": 24,
      "day_coverage": 0.6,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 10,
      "days": "4 5 6 10 12 13 15 16 17 18 19 20 21 22 23 24 27 28 31 35 36 37 38 40"
    },
    {
      "action_category": "attic_audio_space_setup",
      "label": "阁楼录音空间/隔音设备",
      "events": 19,
      "event_share": 0.095,
      "days_covered": 16,
      "day_coverage": 0.4,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 4,
      "days": "4 6 7 10 14 15 16 17 20 22 25 28 29 30 36 39"
    },
    {
      "action_category": "health_core_training",
      "label": "游泳/腰部核心训练",
      "events": 15,
      "event_share": 0.075,
      "days_covered": 15,
      "day_coverage": 0.375,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 7,
      "days": "4 5 6 7 12 29 30 32 33 34 35 36 37 38 40"
    },
    {
      "action_category": "waterline_processing_archive",
      "label": "《水位线》素材处理/归档/转写",
      "events": 14,
      "event_share": 0.07,
      "days_covered": 12,
      "day_coverage": 0.3,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 3,
      "days": "1 3 4 5 8 9 11 16 26 29 30 31"
    },
    {
      "action_category": "commercial_writing_delivery",
      "label": "商业写作/外部交付",
      "events": 12,
      "event_share": 0.06,
      "days_covered": 9,
      "day_coverage": 0.225,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 3,
      "days": "1 2 3 5 6 8 9 12 14"
    },
    {
      "action_category": "other",
      "label": "其他",
      "events": 11,
      "event_share": 0.055,
      "days_covered": 10,
      "day_coverage": 0.25,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 5,
      "days": "13 19 21 23 24 25 26 27 38 40"
    },
    {
      "action_category": "chen_du_game_material",
      "label": "陈渡/游戏素材沟通",
      "events": 9,
      "event_share": 0.045,
      "days_covered": 8,
      "day_coverage": 0.2,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 2,
      "days": "1 2 11 12 14 17 20 32"
    },
    {
      "action_category": "errand_preparation",
      "label": "采购/出行/访谈准备",
      "events": 3,
      "event_share": 0.015,
      "days_covered": 3,
      "day_coverage": 0.075,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 1,
      "days": "3 9 25"
    }
  ],
  "window_metrics": [
    {
      "window_end_day": 6,
      "recent_event_repetition_rate": 0.64,
      "category_jaccard_vs_prior": 0.4444,
      "recent_unique_categories": 8,
      "repeated_category_count": 4,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 7,
      "recent_event_repetition_rate": 0.52,
      "category_jaccard_vs_prior": 0.4444,
      "recent_unique_categories": 8,
      "repeated_category_count": 4,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 8,
      "recent_event_repetition_rate": 0.56,
      "category_jaccard_vs_prior": 0.4444,
      "recent_unique_categories": 7,
      "repeated_category_count": 4,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 9,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 10,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 11,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 1.0,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 12,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 1.0,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 13,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 10,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 14,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 15,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 16,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 17,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 18,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 19,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 20,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 21,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 22,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 23,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 24,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 25,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 26,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 27,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 28,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 29,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 30,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 31,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 32,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 33,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 34,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 35,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 36,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 37,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.5,
      "recent_unique_categories": 5,
      "repeated_category_count": 5,
      "repeated_categories": [
        "attic_audio_space_setup",
        "father_family_care",
        "health_core_training",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 38,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 39,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 40,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.6,
      "recent_unique_categories": 6,
      "repeated_category_count": 6,
      "repeated_categories": [
        "attic_audio_space_setup",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    }
  ],
  "max_days": 40
}


==> anc/supplement/eight_model_action_repetition/kimi/action_repetition_summary_40d.md <==
# Action-Only Repetition Summary, kimi

- Days analyzed: 40
- Events analyzed: 200
- Primary action categories: 10
- Top 3 categories share: 58.5%
- Top 5 categories share: 75.5%
- Mean recent-5-day action repetition rate vs prior history: 95.2%
- First 5-day window with >=80% action-category repetition: day 9
- First 5-day window with >=90% action-category repetition: day 9

## Category Frequency

| category | events | share | days covered | max consecutive days |
|---|---:|---:|---:|---:|
| 父母/父亲照护与陪伴 | 65 | 32.5% | 39/40 | 28 |
| 小贝/咖啡店文案互惠 | 26 | 13.0% | 26/40 | 10 |
| 《水位线》资助/项目管理 | 26 | 13.0% | 24/40 | 10 |
| 阁楼录音空间/隔音设备 | 19 | 9.5% | 16/40 | 4 |
| 游泳/腰部核心训练 | 15 | 7.5% | 15/40 | 7 |
| 《水位线》素材处理/归档/转写 | 14 | 7.0% | 12/40 | 3 |
| 商业写作/外部交付 | 12 | 6.0% | 9/40 | 3 |
| 其他 | 11 | 5.5% | 10/40 | 5 |
| 陈渡/游戏素材沟通 | 9 | 4.5% | 8/40 | 2 |
| 采购/出行/访谈准备 | 3 | 1.5% | 3/40 | 1 |


==> anc/supplement/eight_model_action_repetition/qwen/action_category_counts_40d.csv <==
action_category,label,events,event_share,days_covered,day_coverage,max_events_in_one_day,max_consecutive_days_present,days
father_family_care,父母/父亲照护与陪伴,55,0.275,38,0.95,3,29,1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 31 33 34 35 36 37 38 39 40
waterline_processing_archive,《水位线》素材处理/归档/转写,33,0.165,23,0.575,2,5,1 4 5 13 16 17 18 19 20 23 25 26 27 29 30 31 32 33 35 37 38 39 40
commercial_writing_delivery,商业写作/外部交付,25,0.125,23,0.575,2,9,1 2 3 4 5 6 7 8 9 14 17 18 22 23 24 29 30 31 32 33 34 37 40
other,其他,20,0.1,18,0.45,2,5,2 9 11 12 13 14 15 19 20 21 26 29 30 31 36 37 39 40
waterline_funding_admin,《水位线》资助/项目管理,15,0.075,14,0.35,2,2,3 4 7 10 12 17 22 25 28 33 35 36 38 39
health_core_training,游泳/腰部核心训练,15,0.075,15,0.375,1,3,4 5 7 8 9 13 16 18 22 23 30 32 33 34 37
chen_du_game_material,陈渡/游戏素材沟通,13,0.065,13,0.325,1,4,1 2 8 11 17 22 25 26 27 28 30 32 38
attic_audio_space_setup,阁楼录音空间/隔音设备,12,0.06,11,0.275,2,2,6 7 10 12 13 15 16 20 21 27 36
xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,10,0.05,10,0.25,1,1,1 6 10 16 19 24 27 34 38 40
errand_preparation,采购/出行/访谈准备,2,0.01,2,0.05,1,1,14 28


==> anc/supplement/eight_model_action_repetition/qwen/action_only_events_40d.csv <==
day,event_index,event_type,action_category,action_category_label,title,action,estimated_tokens
1,1,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店改《回声巷》剧本,在小贝咖啡店靠窗位画背叛线的角色关系图。,117
1,2,family,father_family_care,父母/父亲照护与陪伴,陪父亲复健散步,去父母家带父亲在小区里慢走。,105
1,3,work,commercial_writing_delivery,商业写作/外部交付,梳理良渚展览动线,回家后在纸上重画良渚社区展览的参观动线。,109
1,4,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,尝试清理阁楼,爬上阁楼想把杂物搬走腾出录音整理角。,114
1,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,回复陈渡深夜消息,躺在床上听陈渡长语音并回复。,95
2,1,work,commercial_writing_delivery,商业写作/外部交付,勘察良渚展览场地,驱车前往良渚社区中心，实地测量打算做暗室的走廊。,117
2,2,creative_project,father_family_care,父母/父亲照护与陪伴,整理老河浜录音素材,在家用电脑回听昨天陪父亲散步时的手机录音，提取关于老河浜的细节。,138
2,3,relationship,father_family_care,父母/父亲照护与陪伴,与吕青喝下午茶,去吕青社区医院附近的咖啡馆见面，聊近况。,125
2,4,work,chen_du_game_material,陈渡/游戏素材沟通,处理《回声巷》大纲反馈,收到游戏团队对昨天背叛线大纲的反馈，开线上语音会讨论。,131
2,5,errand,other,其他,整理本月账单与发票,坐在书桌前，把上个月几个项目的开票记录和打车发票分类贴好。,128
3,1,work,commercial_writing_delivery,商业写作/外部交付,撰写《回声巷》闪回CG脚本,坐在书桌前把昨晚妥协增加的闪回转化为分镜和台词脚本。,130
3,2,health,father_family_care,父母/父亲照护与陪伴,康复科首次评估,去社区医院找吕青推荐的医生做腰椎检查和核心力量评估。,115
3,3,work,commercial_writing_delivery,商业写作/外部交付,处理良渚预付款与物料报价,确认良渚财务打款截图，并联系供应商询问吸音窗帘和定向音响报价。,129
3,4,family,father_family_care,父母/父亲照护与陪伴,带录音笔重录父亲口述,带着专业录音笔和鲈鱼去父母家，饭后引导父亲重讲老河浜水位变化。,133
3,5,creative_project,waterline_funding_admin,《水位线》资助/项目管理,收到赵澈的样章反馈,坐在书桌前查看赵澈终于回复的关于《水位线》样章的长邮件。,121
4,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,修改《水位线》样章,在文档里硬塞赵澈要求的社会效益指标。,111
4,2,work,commercial_writing_delivery,商业写作/外部交付,解决良渚窗帘工期冲突,跑去四季青附近的布艺市场找现货吸音窗帘。,113
4,3,health,health_core_training,游泳/腰部核心训练,首次居家核心训练,在客厅瑜伽垫上跟着打印纸做死虫式和臀桥。,101
4,4,family,father_family_care,父母/父亲照护与陪伴,去父母家翻找旧物,晚饭后在父母家翻箱倒柜找关于老河浜的旧照片或日记。,120
4,5,relationship,waterline_processing_archive,《水位线》素材处理/归档/转写,与陈渡简短图文交流,坐在书桌前扫描老照片时，收到陈渡发来的上海雨景图。,120
5,1,work,commercial_writing_delivery,商业写作/外部交付,撰写良渚暗室口述史脚本,坐在书桌前结合深灰绒布触感重写第二段暗室体验脚本。,124
5,2,health,health_core_training,游泳/腰部核心训练,第二次居家核心训练,在瑜伽垫上尝试做鸟狗式和改良平板支撑。,104
5,3,work,commercial_writing_delivery,商业写作/外部交付,对接良渚施工方确认窗帘安装,给良渚布展施工队长打电话，确认深灰绒布到货及安装细节。,124
5,4,family,father_family_care,父母/父亲照护与陪伴,用录音转移父亲复健情绪,去父母家探望，播放昨天录制的父亲讲老河浜的音频。,131
5,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,扫描老照片与情绪沉淀,将八十年代老照片高清扫描入档，随后清洗了三个马克杯。,120
6,1,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店推进《回声巷》NPC支线,在小贝咖啡店靠窗位，用纸笔梳理《回声巷》新增NPC的反应逻辑。,152
6,2,health,father_family_care,父母/父亲照护与陪伴,社区医院首次腰椎理疗,去社区医院找康复科医生做第一次腰椎理疗和手法放松。,125
6,3,work,commercial_writing_delivery,商业写作/外部交付,良渚现场测试暗室窗帘与音响,驱车前往良渚社区中心，检查深灰绒布窗帘安装并测试定向音响。,154
6,4,family,father_family_care,父母/父亲照护与陪伴,查证老河浜旧地名并陪父亲散步,带着查到的八十年代老河浜旧地名资料去父母家，陪父亲在小区慢走。,150
6,5,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,联系师傅修补阁楼漏水点,爬上阁楼找到之前的漏水痕迹，拍照发给相熟的维修师傅评估。,147
7,1,work,commercial_writing_delivery,商业写作/外部交付,交付《回声巷》最终文档,将背叛线、CG与NPC支线整合打包发给客户。,109
7,2,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,监督阁楼注浆防水施工,配合维修师傅在阁楼打孔注浆，并用塑料布遮盖杂物。,116
7,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,提交《水位线》修改版样章,将加入社区档案概念、社会效益指标及老河浜旧照的文档发给赵澈。,116
7,4,family,father_family_care,父母/父亲照护与陪伴,用触觉交互引导父亲回忆,见父亲因膝盖痛未下楼，便让他闭眼触摸一块老河浜的旧青砖。,139
7,5,health,health_core_training,游泳/腰部核心训练,戴腰靠进行改良核心训练,在瑜伽垫上垫着新买的人体工学腰靠，做降阶版的死虫式和臀桥。,117
8,1,creative_project,father_family_care,父母/父亲照护与陪伴,与赵澈面谈《水位线》资助,在基金会附近的茶馆和赵澈过样章，展示社区档案和父亲口述的结合。,129
8,2,work,commercial_writing_delivery,商业写作/外部交付,良渚展览验收与开票,去良渚现场做最终验收，确认深灰绒布窗帘和触摸交互无故障，随后给客户开具发票。,127
8,3,family,father_family_care,父母/父亲照护与陪伴,陪父亲散步与母亲的控制欲,带了自己做的低盐炖菜去父母家，饭后陪父亲在小区慢走。,143
8,4,health,health_core_training,游泳/腰部核心训练,居家降阶核心训练与洗杯子,回家后在瑜伽垫上做吕青推荐医生教的降阶核心动作，随后洗了水槽里积攒的咖啡杯。,150
8,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,回复陈渡的杭州行程,躺在床上回复陈渡上周关于七月来杭的语音，问他具体日期和是否需要帮忙找酒店。,147
9,1,creative_project,other,其他,修改《水位线》项目书指标,在纸上画转化图，把「社区参与度」写成收集老物件与地名标记的数量。,129
9,2,work,commercial_writing_delivery,商业写作/外部交付,跟进尾款与接洽书店咨询,催问《回声巷》财务打款进度，并回复一家独立书店的展陈动线咨询。,144
9,3,health,health_core_training,游泳/腰部核心训练,游泳缓解腰部酸痛,去西溪附近的体育馆游泳，慢速游了800米蛙泳。,122
9,4,family,father_family_care,父母/父亲照护与陪伴,处理父亲复健过度问题,接到母亲微信说父亲下午多走了一公里导致膝盖痛，林岑打电话回去指导冰敷。,146
9,5,reflection,father_family_care,父母/父亲照护与陪伴,整理录音与标记旧地图,听陪父亲散步时的录音，在80年代旧地图上标记他提到的老地名。,144
10,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,提交项目书与书店动线草图,将修改好的《水位线》项目书发给赵澈，随后用铅笔在纸上画书店动线草图。,128
10,2,family,father_family_care,父母/父亲照护与陪伴,探望父亲与调停父母情绪,带冰敷贴和排骨汤去父母家，检查父亲膝盖，并打断母亲对父亲的抱怨。,160
10,3,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店整理发票与月度记账,去小贝的咖啡店点低糖点心，把包里的发票分类贴好并录入记账软件。,146
10,4,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,联系师傅评估阁楼漏水维修,在同城服务上找防水师傅，发消息询问上门勘测时间和报价。,136
10,5,relationship,father_family_care,父母/父亲照护与陪伴,与吕青通话倾诉疲惫,躺在床上给吕青打语音，吐槽基金会指标要求和父母的拉扯。,137
11,1,work,other,其他,书店动线线上初步沟通,和独立书店主理人开视频会议，讲解昨天的三个草图方案。,124
11,2,health,father_family_care,父母/父亲照护与陪伴,买护膝与腰部推拿,去药房给父亲买专业护膝，顺便在旁边的中医馆做了半小时腰部推拿。,148
11,3,family,father_family_care,父母/父亲照护与陪伴,送护膝与无目的陪伴,去父母家送护膝并教父亲佩戴，然后坐在沙发上看他们看老电视剧，没拿录音笔。,150
11,4,leisure,other,其他,践行留白拼贴旧物,回家后没开电脑，把以前收集的旧车票和明信片拿出来，随意贴在空白手账本上。,143
11,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的深夜分享,睡前陈渡发来一张上海老弄堂的积水照片，说「这光影很像你之前说的水位线」。,145
12,1,leisure,father_family_care,父母/父亲照护与陪伴,西溪湿地无目的散步,没带录音笔和相机，只带钥匙和手机去湿地边缘的野道慢走。,127
12,2,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,清理阁楼漏水区周边,戴上口罩和手套，把阁楼漏水点下方的旧书和纸箱搬到干燥区。,139
12,3,work,waterline_funding_admin,《水位线》资助/项目管理,《回声巷》尾款到账,收到银行短信提示尾款到账，随后在记账软件里更新现金流。,122
12,4,family,father_family_care,父母/父亲照护与陪伴,给父母送周末晚餐,顺路去老字号买卤味和素面送过去，并检查父亲膝盖恢复情况。,153
12,5,relationship,other,其他,守住周末边界拒回工作,书店主理人发微信催促看动线妥协方案，林岑将该聊天设为免打扰。,130
13,1,leisure,waterline_processing_archive,《水位线》素材处理/归档/转写,逛西溪早市与无目的采购,去湿地附近的农贸市场买菜，观察摊贩陈列，没带录音笔。,116
13,2,work,other,其他,绘制书店动线妥协方案,画出保留静读区但增加打卡视觉焦点的折中动线图。,120
13,3,family,father_family_care,父母/父亲照护与陪伴,视频确认父亲复健与安抚母亲,和父母视频，看父亲戴护膝在客厅慢走，叮嘱控制步数。,136
13,4,reflection,attic_audio_space_setup,阁楼录音空间/隔音设备,翻看大学建筑草图与克制灵感,翻阅阁楼搬出的大学建筑草图，联想《水位线》空间叙事。,119
13,5,health,health_core_training,游泳/腰部核心训练,使用腰靠进行降阶核心训练,在瑜伽垫上使用腰靠辅具，做15分钟降阶核心训练。,120
14,1,work,other,其他,提交书店动线妥协方案,将周末画好的亚克力书架隔断方案发给书店主理人，并附上材质参考图。,142
14,2,health,father_family_care,父母/父亲照护与陪伴,复诊反馈腰靠训练效果,去社区医院找吕青推荐的康复医生，展示使用腰靠做降阶核心的视频。,126
14,3,errand,errand_preparation,采购/出行/访谈准备,采购遮蔽膜与确认维修细节,去五金店买大面积塑料遮蔽膜，并和防水师傅发微信确认明天下午的上门时间。,154
14,4,creative_project,commercial_writing_delivery,商业写作/外部交付,用建筑草图推演空间叙事,把大学建筑草图铺在桌上，用半透明硫酸纸覆盖，绘制《水位线》展览的动线草图。,164
14,5,family,father_family_care,父母/父亲照护与陪伴,应对母亲的情绪倾倒,睡前收到母亲长语音，抱怨父亲在家闷着发脾气、不配合吃药。,156
15,1,work,other,其他,书店动线方案微调,将西晒面的亚克力书架改为磨砂材质加木质格栅。,109
15,2,family,father_family_care,父母/父亲照护与陪伴,陪父亲慢速散步,陪戴护膝的父亲在西溪湿地边缘按他的节奏散步。,134
15,3,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,购买阁楼防水材料,去小区外五金店买防水师傅指定的一款老式沥青密封膏。,146
15,4,relationship,father_family_care,父母/父亲照护与陪伴,与吕青无目的闲聊,主动给吕青打电话，刻意不提工作项目或父母的烦心事。,126
15,5,reflection,attic_audio_space_setup,阁楼录音空间/隔音设备,阁楼旧物无意义拼贴,将阁楼腾出施工空间时翻出的废弃票根，按颜色深浅贴在速写本上。,129
16,1,errand,attic_audio_space_setup,阁楼录音空间/隔音设备,监督阁楼防水施工,核对师傅施工步骤并确认材料使用。,89
16,2,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,修改《回声巷》背叛线,在咖啡店用纸质结构图重梳角色背叛逻辑。,109
16,3,health,health_core_training,游泳/腰部核心训练,社区泳池慢速游泳,游了四十分钟慢速蛙泳并专注水下呼吸。,102
16,4,family,father_family_care,父母/父亲照护与陪伴,给父母送排骨藕汤,将炖好的汤送到父母家并短暂探望。,114
16,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,《水位线》录音情绪波形记录,听老桥搬迁访谈录音，不写逐字稿只画情绪波形。,113
17,1,work,commercial_writing_delivery,商业写作/外部交付,《回声巷》背叛线反馈博弈,与客户开语音会，解释环境交互暗示背叛的设计逻辑。,148
17,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,《水位线》实地踏勘找互动灵感,收到赵澈要求增加公众互动装置的反馈后，去拱宸桥附近观察路人。,150
17,3,family,father_family_care,父母/父亲照护与陪伴,借量血压带父亲出门透气,借口带父亲去社区医院量血压，把他从压抑的家里带出来。,145
17,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,回复陈渡行程并拒绝礼物,回复陈渡关于7月来杭州的微信，拒绝了他想送绝版设定集的提议。,147
17,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,搭建客厅临时录音角,去阁楼开窗通风，随后把麦克风和电脑搬到客厅角落的餐桌上。,140
18,1,creative_project,commercial_writing_delivery,商业写作/外部交付,细化「共享长椅」互动脚本,将昨日踏勘的长椅灵感转化为具体的体验脚本与隐性指标。,125
18,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,书店施工现场交底,去书店工地与施工队长核对磨砂亚克力与木质格栅的安装节点。,126
18,3,health,health_core_training,游泳/腰部核心训练,居家简化核心训练,在瑜伽垫上做死虫式和猫牛式，提前结束训练。,113
18,4,family,father_family_care,父母/父亲照护与陪伴,探望父母并转移母亲注意力,顺路去父母家送草莓，在母亲开始数落父亲时，教父亲用平板看老照片。,140
18,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,测试阁楼散味与录音底噪,去阁楼闻了闻味道，随后回到客厅用简易棚录了一段环境底噪。,143
19,1,errand,waterline_processing_archive,《水位线》素材处理/归档/转写,恢复阁楼录音角,检查阁楼散味情况，将客厅的简易录音设备搬回并重新布置。,126
19,2,work,other,其他,书店工地突击巡检,去书店施工现场核对磨砂亚克力与木格栅的安装进度。,133
19,3,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店靠窗位留白,巡检后去小贝的咖啡店，吃低糖点心并戴着降噪耳机看窗外。,150
19,4,family,father_family_care,父母/父亲照护与陪伴,送菜并确立周末边界,把买好的周末食材送到父母家，明确告知周末要闭关整理素材。,142
19,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,剪辑纯声音样片,在阁楼新录音角听长椅老人的环境音，剪辑一段无旁白的纯声音样片。,149
20,1,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,撰写「涨潮/退潮」双动线脚本,在阁楼结合情绪波形与声音样片，撰写《水位线》的双动线体验脚本。,136
20,2,health,father_family_care,父母/父亲照护与陪伴,游泳并隔离母亲周末打扰,去社区泳池游了四十分钟，出水后看到母亲发来的长语音抱怨父亲。,142
20,3,work,other,其他,远程解决书店格栅安装冲突,施工队长发来视频说木格栅和消防管道冲突，林岑在视频里指导微调角度。,143
20,4,relationship,waterline_processing_archive,《水位线》素材处理/归档/转写,处理陈渡发来的老照片,陈渡发来一张拱宸桥旧貌的照片，说「看到这个想起你」。,126
20,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,软木板上的无意义排列,把陈渡发的老照片打印出来，和阁楼的旧票根一起钉在软木板上。,132
21,1,leisure,father_family_care,父母/父亲照护与陪伴,湿地边缘无目的散步,沿西溪湿地外围慢走，观察枯水期的河床与芦苇。,118
21,2,family,father_family_care,父母/父亲照护与陪伴,探望父母并陪父亲慢走,带食材去父母家，蹲下帮父亲重新调整护膝绑带。,130
21,3,work,other,其他,书店工地格栅细节复核,去书店现场检查昨天远程指导安装的木格栅。,122
21,4,relationship,other,其他,轻量回应吕青的吐槽,听吕青发长语音吐槽老公周末带娃敷衍，回复搞笑表情包。,139
21,5,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,绘制双动线情绪曲线图,在阁楼用红蓝马克笔在硫酸纸上画出涨退潮的情绪起伏线。,141
22,1,work,commercial_writing_delivery,商业写作/外部交付,书店施工现场巡检,带卷尺去良渚书店工地，实测木格栅间距和亚克力板反光情况。,133
22,2,creative_project,waterline_funding_admin,《水位线》资助/项目管理,应对基金会量化指标,收到赵澈对《水位线》初稿反馈，在文档补充「预估停留时长」和「互动触发率」。,140
22,3,family,father_family_care,父母/父亲照护与陪伴,父母家送菜与复健,带鲈鱼去父母家，陪戴护膝的父亲在小区慢走两圈。,130
22,4,health,health_core_training,游泳/腰部核心训练,居家核心训练,在阁楼录音角铺开瑜伽垫，做了一组针对腰腹的轻量核心训练。,125
22,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的无字照片,收到陈渡发来的一张上海梧桐树下积水倒影照片，没有配文。,119
23,1,work,commercial_writing_delivery,商业写作/外部交付,书店格栅复查,去良渚书店工地复查返工的木格栅，用手电筒侧光检查反光。,128
23,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理长椅访谈录音,在阁楼听拱宸桥老居民访谈录音，剪辑「共享长椅」音频。,136
23,3,health,health_core_training,游泳/腰部核心训练,游泳馆水下放空,去附近体育中心恒温泳池游了四十分钟蛙泳。,125
23,4,relationship,father_family_care,父母/父亲照护与陪伴,与吕青的简餐吐槽,和吕青在社区医院附近的粉面馆吃晚饭，互相吐槽工作指标。,134
23,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,观察阁楼水渍,坐在阁楼录音角，盯着之前漏水修缮后留下的淡黄色水渍发呆。,138
24,1,work,commercial_writing_delivery,商业写作/外部交付,处理回声巷发票与微调,给《回声巷》财务开具电子发票，并顺手修改了一个NPC的两句边缘台词。,141
24,2,creative_project,father_family_care,父母/父亲照护与陪伴,拱宸桥无目的散步,坐公交去拱宸桥，不带录音笔和笔记本，只在桥边和茶馆外观察路人。,156
24,3,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店取低糖点心,去楼下小贝的咖啡店，拿走预留的低糖司康，并帮小贝尝了一口新研发的桂花拿铁。,147
24,4,family,father_family_care,父母/父亲照护与陪伴,应对母亲的周末安排,母亲打来电话，暗示周末亲戚要来，希望林岑回家帮忙做饭并「露个脸」。,153
24,5,reflection,father_family_care,父母/父亲照护与陪伴,整理书架与情绪转译,因为白天拒绝了母亲感到一丝内疚，起身把书架上的建筑类书籍按颜色重新排列。,157
25,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,应对赵澈的硬件清单要求,收到赵澈对《水位线》样章的反馈，要求把情绪波形转化为具体的硬件交互清单。,145
25,2,health,father_family_care,父母/父亲照护与陪伴,社区医院看耳鸣,因连日听底噪录音导致轻微耳鸣，去社区医院找吕青顺便检查耳朵。,136
25,3,family,father_family_care,父母/父亲照护与陪伴,提前送周末食材与收音机,因拒绝了周末聚会，提前把买好的菜和一台二手德生收音机送到父母家。,164
25,4,leisure,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼测试收音机底噪,回到自己家，把另一台同款旧收音机放在阁楼录音角，录制调频之间的沙沙声。,154
25,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,陈渡的游戏测试包,陈渡发来《回声巷》内部测试包链接，说有个支线卡住了让她随便看看。,146
26,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,混音《水位线》音频工程,将昨天录制的收音机底噪与拱宸桥访谈录音在软件中进行初步混音。,135
26,2,family,father_family_care,父母/父亲照护与陪伴,给父亲送膏药,去老字号药房买父亲习惯用的狗皮膏药，顺路送到父母家。,143
26,3,health,other,其他,西溪湿地边缘快走,在西溪湿地外围的步道上快走四十分钟，随后做了一组简单的核心拉伸。,150
26,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,回复陈渡的交互物讨论,陈渡发消息说昨天截图的交互物确实卡住了内测玩家，问是否需要削弱难度。,141
26,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,拒绝过度打磨工程文件,坐在阁楼录音角，看着屏幕上《水位线》的音频轨道，手放在鼠标上犹豫。,146
27,1,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,整理水位线视觉锚点,在阁楼扫描几张拱宸桥老照片，准备放入样章作为视觉参考。,132
27,2,leisure,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,咖啡店吧台观察游客,去小贝咖啡店，因靠窗位被占，坐在吧台角落观察周末游客。,144
27,3,family,father_family_care,父母/父亲照护与陪伴,语音确认父母聚会情况,给母亲打简短语音，询问白天亲戚聚会的收尾情况。,147
27,4,health,attic_audio_space_setup,阁楼录音空间/隔音设备,居家阴瑜伽拉伸,在阁楼铺开瑜伽垫，做一套针对腰背的温和阴瑜伽。,152
27,5,relationship,chen_du_game_material,陈渡/游戏素材沟通,回复陈渡的通关反馈,解除手机静音，看到陈渡说玩家终于自己解开了那个交互物。,140
28,1,creative_project,waterline_funding_admin,《水位线》资助/项目管理,调整水位线硬件预算,收到赵澈关于硬件清单超标的反馈，将重力感应垫替换为低成本的压力传感薄膜。,136
28,2,family,father_family_care,父母/父亲照护与陪伴,陪父亲去社区医院配药,带父亲去吕青所在的社区医院开常规降压药，顺便让吕青测了父亲的血压。,150
28,3,health,errand_preparation,采购/出行/访谈准备,公园长椅上的声学观察,去药房买第二盒甲钴胺后，在附近公园找了个长椅闭眼休息，缓解耳鸣。,166
28,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,筛选陈渡的桌游清单,陈渡发来他整理的「七月来杭桌游清单」截图，询问她对哪几款感兴趣。,159
28,5,reflection,father_family_care,父母/父亲照护与陪伴,比对老地名与克制查证,将下午父亲提到的老厂区地名，与《水位线》收集的拱宸桥官方地图进行交叉比对。,159
29,1,health,other,其他,晨间阴瑜伽与痛感妥协,铺开瑜伽垫做阴瑜伽，在蝴蝶式时感到腰部轻微牵扯痛，立刻停止并改为仰卧放松。,155
29,2,work,commercial_writing_delivery,商业写作/外部交付,良渚展览脚本的升华博弈,与良渚社区展策展人开线上会，拒绝在口述史结尾强行加入展望未来的总结词。,143
29,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,剪辑访谈录音中的七秒沉默,整理《水位线》老居民访谈音频，保留受访者回忆搬迁时长达七秒的沉默，并垫入轻微的电流底噪。,159
29,4,family,father_family_care,父母/父亲照护与陪伴,用测步频阻断母亲的催促,陪父亲在小区散步，父亲走得慢，母亲习惯性催促，林岑拿出手机假装在测步频数据，让父亲按自己的节奏走。,165
29,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼录音角的局部整理,上阁楼把几箱旧地图和录音设备分类放好，没有继续布置隔音棉，而是坐下喝了一杯温水。,146
30,1,health,health_core_training,游泳/腰部核心训练,游泳馆的核心与放松,去社区游泳馆游了800米自由泳，最后100米改为仰泳放松腰背。,131
30,2,work,commercial_writing_delivery,商业写作/外部交付,良渚展脚本的视觉排版证明,用InDesign做了一版良渚展口述史结尾排版，将三位居民短句做成错落重影效果。,140
30,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,给赵澈发送《水位线》补充材料,整理《水位线》音频设计的「听觉隐喻说明」文档，连同七秒沉默样音发给赵澈。,139
30,4,relationship,chen_du_game_material,陈渡/游戏素材沟通,与陈渡探讨「卡住」的交互叙事,回复陈渡关于游戏测试包卡点的长语音，提出「卡住本身也是叙事节奏」的观点。,148
30,5,reflection,other,其他,睡前洗杯子与账本核对,把水槽里积攒的三个咖啡杯仔细洗净，打开记账软件核对一月收支。,146
31,1,work,waterline_processing_archive,《水位线》素材处理/归档/转写,催收良渚展延迟款项,给良渚展财务对接人发微信，附上发票截图和合同付款节点，询问打款进度。,133
31,2,health,other,其他,测试腰部替代训练,在瑜伽垫上尝试鸟狗式和死虫式，替代会引发腰痛的蝴蝶式。,140
31,3,work,commercial_writing_delivery,商业写作/外部交付,确认良渚展视觉排版,和策展人开线上会议，核对多视角开放式结尾的视觉排版打样。,133
31,4,family,father_family_care,父母/父亲照护与陪伴,探望父母并阻断催促,带买好的鲈鱼去父母家，饭后给父亲测血压并记录步频数据。,152
31,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,规划阁楼录音角隔音,在阁楼用卷尺测量墙面尺寸，并在网上对比聚酯纤维吸音板和隔音毡的价格。,163
32,1,errand,commercial_writing_delivery,商业写作/外部交付,检查良渚展特种纸打样,去相熟的图文店拿特种纸打印的视觉排版小样，对着自然光检查灰度重影效果。,152
32,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,布置阁楼录音角局部软装,将网购到货的厚绒布幔用无痕伸缩杆挂在访谈座位后方，并拼装两块移动吸音板。,165
32,3,relationship,chen_du_game_material,陈渡/游戏素材沟通,回应陈渡的杭州行程,回复陈渡上周关于七月来杭的语音，询问他具体的行程目的和是否需要协助找场地。,165
32,4,health,health_core_training,游泳/腰部核心训练,巩固腰部核心训练,在瑜伽垫上铺好薄毛巾，按昨天的记录做三组鸟狗式和死虫式。,142
32,5,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,在录音角试听《水位线》底噪,坐在刚布置好的阁楼录音角里，戴上耳机回放上个月录制的七秒沉默与电流底噪样音。,180
33,1,work,commercial_writing_delivery,商业写作/外部交付,确认并寄送良渚展最终打样,去图文店拿调低墨量后的特种纸小样，确认灰度重影清晰后，叫快递发给策展人。,142
33,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,在阁楼录音角试录旁白,坐在布置好的布幔前，用录音笔录製一段三分钟的《水位线》概念旁白。,158
33,3,relationship,father_family_care,父母/父亲照护与陪伴,与吕青在社区医院碰面,散步到吕青所在的社区医院，在她下班时递上一杯热美式，站着聊了二十分钟。,147
33,4,health,health_core_training,游泳/腰部核心训练,去西溪附近游泳馆游仰泳,换上泳衣，在恒温泳池里慢速游了四十分钟仰泳，重点放松颈椎和腰背。,158
33,5,work,waterline_funding_admin,《水位线》资助/项目管理,核对账单与良渚展款项到账,洗完澡后坐在书桌前核对2月初的流水，发现良渚展延迟的第一笔款项已入账。,153
34,1,work,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,撰写城市更新小展报价单,在小贝咖啡店靠窗位，给一个潜在新客户写报价单和初步排期。,124
34,2,family,father_family_care,父母/父亲照护与陪伴,陪父亲散步并收集水渠记忆,去父母家陪父亲在小区周边散步，用手机录下他讲述老厂房旁水渠的往事。,164
34,3,work,commercial_writing_delivery,商业写作/外部交付,处理良渚展打样反馈,收到策展人对特种纸打样的反馈，对方要求放大其中一段口述史的字号。,153
34,4,health,health_core_training,游泳/腰部核心训练,核心训练与腰部筋膜放松,在家做两组死虫式核心训练，随后用筋膜球在瑜伽垫上滚压腰背痛点。,159
34,5,reflection,father_family_care,父母/父亲照护与陪伴,整理音频与洗杯子平复脑力,将父亲的水渠录音导入电脑打好标签，随后去厨房把今天用过的三个杯子洗净擦干。,153
35,1,work,waterline_funding_admin,《水位线》资助/项目管理,跟进赵澈评审反馈,给赵澈发微信询问《水位线》样音和补充材料的基金会内部评审进度。,149
35,2,health,father_family_care,父母/父亲照护与陪伴,咖啡店整理录音与腰部预警,在小贝咖啡店靠窗位整理父亲的水渠录音，一个半小时后左侧腰方肌出现酸痛。,159
35,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,阁楼录音角测试访谈,邀请小贝上阁楼做十分钟测试访谈，检查收音波形和布幔吸音后的声音质感。,151
35,4,family,father_family_care,父母/父亲照护与陪伴,闪送晚餐与阻断周末安排,买好无骨鱼片闪送到父母家，并给母亲打电话确认收货。,147
35,5,work,waterline_processing_archive,《水位线》素材处理/归档/转写,催收良渚展第二笔款项,核对合同发现第二笔款项节点到期，给策展人发信息提醒财务打款。,138
36,1,work,waterline_funding_admin,《水位线》资助/项目管理,查账与良渚展尾款收尾,登录网银查看流水，确认良渚展第二笔款项已到账。,120
36,2,creative_project,attic_audio_space_setup,阁楼录音空间/隔音设备,筹备水位线线下试听Demo,在阁楼挑选三段代表性访谈音频，调试便携音箱和降噪耳机。,152
36,3,family,father_family_care,父母/父亲照护与陪伴,带父亲做动态心电图,陪父亲去社区医院找吕青开单，佩戴24小时动态心电图监测仪。,138
36,4,work,waterline_funding_admin,《水位线》资助/项目管理,确认试听场地设备细节,给赵澈发微信确认下周试听细节，并告知需准备带耳机孔的播放终端。,139
36,5,health,other,其他,设备收纳与腰部放松,将试听设备装入防震包，随后在瑜伽垫上做猫牛式和婴儿式拉伸。,151
37,1,family,father_family_care,父母/父亲照护与陪伴,摘取动态心电图并看报告,去社区医院找吕青摘掉父亲身上的动态心电图仪器，并等待初步数据报告。,141
37,2,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,预演水位线试听引导词,在阁楼录音角对着空气预演五分钟的沉浸式试听引导词，并录音复盘。,150
37,3,work,commercial_writing_delivery,商业写作/外部交付,跟进城市更新小展报价,给月初发过报价单的潜在客户发微信，询问内部评估进度。,126
37,4,health,health_core_training,游泳/腰部核心训练,游泳馆浅水区放松腰背,去西溪附近的恒温泳池，在浅水区靠边做水中漫步和扶壁踢腿。,152
37,5,reflection,other,其他,清理老化耳机与洗杯子,理顺下周要用的解码器和耳机线材装入防震包，然后去厨房洗净杯子。,155
38,1,health,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,垫毛巾做死虫式与咖啡店观察,在瑜伽垫上垫毛巾做两组死虫式，随后去小贝咖啡店喝低糖燕麦拿铁。,171
38,2,family,father_family_care,父母/父亲照护与陪伴,陪父亲散步并阻断母亲社交安排,带半成品菜去父母家，陪父亲在小区测步频散步，母亲趁机提议周末去参加老同事儿子的婚礼。,177
38,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,调试《水位线》双耳机试听设备,在阁楼录音角连接自带解码器和双耳机，测试七秒沉默与磨豆机低频环境音的声场。,160
38,4,work,waterline_funding_admin,《水位线》资助/项目管理,拒绝「城市更新小展」免费加戏,回复新客户微信，对方因预算削减，希望她「顺手」写一段五百字的开幕式领导导览词。,164
38,5,reflection,chen_du_game_material,陈渡/游戏素材沟通,洗杯子与回复陈渡场地反馈,睡前清洗三个马克杯，期间回复陈渡关于杭州场地清单的微信。,159
39,1,health,other,其他,浅水区漫步与鸟狗式训练,去社区泳池浅水区漫步二十分钟，回家后做两组鸟狗式。,124
39,2,work,waterline_processing_archive,《水位线》素材处理/归档/转写,推进小展动线结构,在纸上绘制小展的三个核心叙事节点，并转化为文档发给客户。,131
39,3,creative_project,waterline_funding_admin,《水位线》资助/项目管理,确认试听场地设备,去城市更新基金会办公室，和赵澈确认下周试听的场地插座与投影接口。,132
39,4,family,father_family_care,父母/父亲照护与陪伴,送护膝并安抚母亲,顺路去父母家送父亲的新护膝，陪母亲在厨房择菜。,147
39,5,reflection,waterline_processing_archive,《水位线》素材处理/归档/转写,整理阁楼隔音棉样品,在阁楼录音角比对三种聚酯纤维隔音棉的密度，并贴上标签。,139
40,1,health,xiaobei_cafe_copy_exchange,小贝/咖啡店文案互惠,浅水区漫步与咖啡店闲聊,在社区泳池浅水区慢走十五分钟，随后去小贝咖啡店买低糖点心。,129
40,2,work,commercial_writing_delivery,商业写作/外部交付,驳回小展客户的扫码彩蛋需求,回复小展客户微信，拒绝将隐藏支线改为「领导专属扫码彩蛋」。,133
40,3,creative_project,waterline_processing_archive,《水位线》素材处理/归档/转写,删减水位线试听引导词,在阁楼录音角撰写下周试听的引导词，写了三百字后全部删掉。,140
40,4,family,father_family_care,父母/父亲照护与陪伴,陪父亲散步并录下水闸记忆,去父母家陪父亲在小区散步，父亲回忆起老水闸放水时的轰鸣声。,148
40,5,reflection,other,其他,洗杯子与构思物理震动反馈,睡前清洗两个马克杯，回放下午录下的水闸声音。,133


==> anc/supplement/eight_model_action_repetition/qwen/action_repetition_metrics_40d.json <==
{
  "model": "qwen",
  "model_dir": "eight_model_action_repetition/qwen",
  "ok": true,
  "days_analyzed": 40,
  "events_analyzed": 200,
  "category_count": 10,
  "top3_event_share": 0.565,
  "top5_event_share": 0.74,
  "mean_recent_5day_event_repetition_rate": 0.9657,
  "min_recent_5day_event_repetition_rate": 0.68,
  "max_recent_5day_event_repetition_rate": 1.0,
  "mean_category_jaccard_vs_prior": 0.8489,
  "first_window_recent_repetition_rate_ge_80pct": 9,
  "first_window_recent_repetition_rate_ge_90pct": 9,
  "category_stats": [
    {
      "action_category": "father_family_care",
      "label": "父母/父亲照护与陪伴",
      "events": 55,
      "event_share": 0.275,
      "days_covered": 38,
      "day_coverage": 0.95,
      "max_events_in_one_day": 3,
      "max_consecutive_days_present": 29,
      "days": "1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 31 33 34 35 36 37 38 39 40"
    },
    {
      "action_category": "waterline_processing_archive",
      "label": "《水位线》素材处理/归档/转写",
      "events": 33,
      "event_share": 0.165,
      "days_covered": 23,
      "day_coverage": 0.575,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 5,
      "days": "1 4 5 13 16 17 18 19 20 23 25 26 27 29 30 31 32 33 35 37 38 39 40"
    },
    {
      "action_category": "commercial_writing_delivery",
      "label": "商业写作/外部交付",
      "events": 25,
      "event_share": 0.125,
      "days_covered": 23,
      "day_coverage": 0.575,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 9,
      "days": "1 2 3 4 5 6 7 8 9 14 17 18 22 23 24 29 30 31 32 33 34 37 40"
    },
    {
      "action_category": "other",
      "label": "其他",
      "events": 20,
      "event_share": 0.1,
      "days_covered": 18,
      "day_coverage": 0.45,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 5,
      "days": "2 9 11 12 13 14 15 19 20 21 26 29 30 31 36 37 39 40"
    },
    {
      "action_category": "waterline_funding_admin",
      "label": "《水位线》资助/项目管理",
      "events": 15,
      "event_share": 0.075,
      "days_covered": 14,
      "day_coverage": 0.35,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 2,
      "days": "3 4 7 10 12 17 22 25 28 33 35 36 38 39"
    },
    {
      "action_category": "health_core_training",
      "label": "游泳/腰部核心训练",
      "events": 15,
      "event_share": 0.075,
      "days_covered": 15,
      "day_coverage": 0.375,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 3,
      "days": "4 5 7 8 9 13 16 18 22 23 30 32 33 34 37"
    },
    {
      "action_category": "chen_du_game_material",
      "label": "陈渡/游戏素材沟通",
      "events": 13,
      "event_share": 0.065,
      "days_covered": 13,
      "day_coverage": 0.325,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 4,
      "days": "1 2 8 11 17 22 25 26 27 28 30 32 38"
    },
    {
      "action_category": "attic_audio_space_setup",
      "label": "阁楼录音空间/隔音设备",
      "events": 12,
      "event_share": 0.06,
      "days_covered": 11,
      "day_coverage": 0.275,
      "max_events_in_one_day": 2,
      "max_consecutive_days_present": 2,
      "days": "6 7 10 12 13 15 16 20 21 27 36"
    },
    {
      "action_category": "xiaobei_cafe_copy_exchange",
      "label": "小贝/咖啡店文案互惠",
      "events": 10,
      "event_share": 0.05,
      "days_covered": 10,
      "day_coverage": 0.25,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 1,
      "days": "1 6 10 16 19 24 27 34 38 40"
    },
    {
      "action_category": "errand_preparation",
      "label": "采购/出行/访谈准备",
      "events": 2,
      "event_share": 0.01,
      "days_covered": 2,
      "day_coverage": 0.05,
      "max_events_in_one_day": 1,
      "max_consecutive_days_present": 1,
      "days": "14 28"
    }
  ],
  "window_metrics": [
    {
      "window_end_day": 6,
      "recent_event_repetition_rate": 0.76,
      "category_jaccard_vs_prior": 0.5556,
      "recent_unique_categories": 9,
      "repeated_category_count": 5,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 7,
      "recent_event_repetition_rate": 0.68,
      "category_jaccard_vs_prior": 0.4444,
      "recent_unique_categories": 7,
      "repeated_category_count": 4,
      "repeated_categories": [
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 8,
      "recent_event_repetition_rate": 0.76,
      "category_jaccard_vs_prior": 0.6667,
      "recent_unique_categories": 8,
      "repeated_category_count": 6,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 9,
      "recent_event_repetition_rate": 0.92,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 10,
      "recent_event_repetition_rate": 0.88,
      "category_jaccard_vs_prior": 0.7778,
      "recent_unique_categories": 8,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 11,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 12,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8889,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 13,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 1.0,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 14,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 10,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 15,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 16,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 9,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 17,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 10,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 18,
      "recent_event_repetition_rate": 0.96,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 10,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 19,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 20,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 21,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 22,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 23,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 24,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 25,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 26,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 27,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 28,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 29,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 30,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 1.0,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 31,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 1.0,
      "recent_unique_categories": 10,
      "repeated_category_count": 10,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 32,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "errand_preparation",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 33,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.7,
      "recent_unique_categories": 7,
      "repeated_category_count": 7,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive"
      ]
    },
    {
      "window_end_day": 34,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 35,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 36,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 37,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.8,
      "recent_unique_categories": 8,
      "repeated_category_count": 8,
      "repeated_categories": [
        "attic_audio_space_setup",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 38,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 39,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    },
    {
      "window_end_day": 40,
      "recent_event_repetition_rate": 1.0,
      "category_jaccard_vs_prior": 0.9,
      "recent_unique_categories": 9,
      "repeated_category_count": 9,
      "repeated_categories": [
        "attic_audio_space_setup",
        "chen_du_game_material",
        "commercial_writing_delivery",
        "father_family_care",
        "health_core_training",
        "other",
        "waterline_funding_admin",
        "waterline_processing_archive",
        "xiaobei_cafe_copy_exchange"
      ]
    }
  ],
  "max_days": 40
}


==> anc/supplement/eight_model_action_repetition/qwen/action_repetition_summary_40d.md <==
# Action-Only Repetition Summary, qwen

- Days analyzed: 40
- Events analyzed: 200
- Primary action categories: 10
- Top 3 categories share: 56.5%
- Top 5 categories share: 74.0%
- Mean recent-5-day action repetition rate vs prior history: 96.6%
- First 5-day window with >=80% action-category repetition: day 9
- First 5-day window with >=90% action-category repetition: day 9

## Category Frequency

| category | events | share | days covered | max consecutive days |
|---|---:|---:|---:|---:|
| 父母/父亲照护与陪伴 | 55 | 27.5% | 38/40 | 29 |
| 《水位线》素材处理/归档/转写 | 33 | 16.5% | 23/40 | 5 |
| 商业写作/外部交付 | 25 | 12.5% | 23/40 | 9 |
| 其他 | 20 | 10.0% | 18/40 | 5 |
| 《水位线》资助/项目管理 | 15 | 7.5% | 14/40 | 2 |
| 游泳/腰部核心训练 | 15 | 7.5% | 15/40 | 3 |
| 陈渡/游戏素材沟通 | 13 | 6.5% | 13/40 | 4 |
| 阁楼录音空间/隔音设备 | 12 | 6.0% | 11/40 | 2 |
| 小贝/咖啡店文案互惠 | 10 | 5.0% | 10/40 | 1 |
| 采购/出行/访谈准备 | 2 | 1.0% | 2/40 | 1 |


==> anc/supplement/eight_model_action_repetition/semantic_interpretation_of_action_repetition_40d.md <==
# Semantic Interpretation of Early Action Repetition

## Question

The headline metric says that all included models reached >=80% rolling 5-day action repetition by day 9. This does not mean the models repeated identical text, copied the same events verbatim, or generated the same day again.

The metric means: for a 5-day window ending at day D, the 25 recent events from days D-4..D are compared against all prior days <= D-5. An event is counted as repeated if its action category has already appeared in the prior history.

For example, if the window ending at day 7 contains 25 events, and 21 of them belong to action categories already seen in days 1-2, the repetition rate is 21/25 = 84%.

Therefore, the metric measures semantic action-channel recurrence: whether the generated life has closed over a small repertoire of behavioral channels.

It does not measure exact event duplication.

## What Actually Repeats

The raw samples show that repetition occurs at the level of behavioral function rather than surface wording. The models do not simply copy a sentence or replay an identical event. Instead, they repeatedly return to a small set of action channels:

- father/family care: bringing food, accompanying walks, rehabilitation, medical records, calls with the mother;
- Waterline project work: funding materials, interview outlines, audio transcription, old-photo archiving;
- commercial writing delivery: Liangzhu exhibition work, Echo Alley revisions, client communication;
- health routine: swimming, core training, lower-back pain management;
- Chen Du/game communication, Xiaobei cafe reciprocity, attic recording-space setup.

The concrete details vary, but the semantic role of the action remains highly similar. This is why the more accurate description is action-channel convergence, not event copy-paste.

## Robustness Cross-Check

I recomputed the metric under stricter variants to test whether the day-9 result was an artifact of a broad category definition.

| Metric variant | Definition | Result |
|---|---|---|
| original | A recent event is repeated if its category appeared at least once in prior history. | All models reach >=80% by day 9 and >=90% by day 11. |
| no_other | Same as original, but excluding the broad `Other` category. | Result is nearly unchanged; high repetition is not driven by `Other`. |
| prior >=2 events | A category must have appeared at least twice in prior history. | All models still reach >=80% by day 12. |
| prior >=2 days | A category must have appeared on at least two different prior days. | All models still reach >=80% by day 12. |
| prior >=3 events | A category must have appeared at least three times in prior history. | All models still reach >=80% by day 16. |

This shows that the original day-9 claim is valid for broad semantic category recurrence. Under more conservative definitions, the lock-in point shifts later, but the pattern remains robust.

## Interpretation

The most defensible interpretation is:

> Models rapidly close over a small action repertoire. Once a few action channels are established early in the simulation, later days overwhelmingly reuse those channels, even when surface details vary.

This is a meaningful behavioral regularity. It indicates that self-orchestrated persona lives tend to stabilize around a small set of recurring functions. Weekly and monthly memory compaction control context length, but they do not prevent the model from repeatedly selecting the same semantic action channels.

## Recommended Paper Wording

Use:

> We observe rapid action-channel convergence rather than verbatim event duplication. Across models, generated lives quickly closed over a small repertoire of semantically recurring action types.

Also acceptable:

> The generated events remain locally varied, but their action functions converge early. By day 9, most models are already reusing previously established action channels for more than 80% of events in a rolling 5-day window.

Avoid:

> The model repeats the same events.

Avoid:

> The model copies prior days.

A precise claim is:

> The model repeatedly reuses the same semantic action channels, even when surface details vary.

## Caveats

- The taxonomy is rule-based and intentionally broad. It captures action type, not fine-grained novelty inside each type.
- Early-window metrics are sensitive to how many categories are introduced in days 1-2.
- The result should be described as behavioral-channel mode-lock, not exact semantic duplication.
- A stronger paper version should include multiple persona canons and multiple runs per model to separate model-level tendency from canon-specific attractors.

## Related Output Files

- `crosscheck_metric_semantics_40d.md`: detailed metric-semantics cross-check.
- `crosscheck_metric_variants_40d.csv`: strictness-variant table.
- `cross_model_action_repetition_analysis_40d.md`: main 8-model action-only analysis.


==> anc/supplement/qualitative_case_chains.md <==
# Qualitative Diagnostic Case-Chain Index

This file provides a public-safe trace index for the qualitative case-study claims in the manuscript. It records the causal structure of each case without raw trajectories, private identifiers, prompts, production schemas, or operational parameters.

## Reporting Template

| Field | Meaning |
|---|---|
| Initial state | The old State, route authority, or life-environment assumption before the chain. |
| Occurrence or evidence | A new event, opportunity, constraint, or external signal. |
| State challenge | How the old State or environment shell was challenged. |
| Hardening result | Whether the evidence changed State, future affordances, relationship structure, or route authority. |
| Boundary | What the case can and cannot support. |

## Case Index

| Case | Public-safe chain | Claim supported | Boundary |
|---|---|---|---|
| Recursive indecision | A persona remains suspended among academic continuation, conventional work, family pressure, and creative interest. New information, rankings, deadlines, applications, and interview plans expand the task list but preserve the unresolved fork. | Self-locking can be functional rather than textual: events differ locally while serving the same unresolved decision role. | Qualitative diagnostic evidence, not a quantitative recurrence estimate. |
| Environment watermark shell | A small set of places and relationship functions becomes the default living shell. Later events contain new details but re-enter the same spatial and social scaffolding. | The life-environment side can lock and then amplify stale State into future Occurrences. | Shows one failure mode; it does not quantify frequency across canons. |
| Occurrence hardening gap | Invitations, project leads, offers, and field opportunities appear but remain pending, saved, or deferred. They do not reliably become action, Observation, State revision, or future affordance. | Generating Occurrences is weaker than evolving a life unless Occurrences harden into evidence and State movement. | Does not compare multiple occurrence-generation architectures. |
| Relationship persistence gap | People recur as advice, comfort, pressure, or feedback sources, but do not reliably gain mutual obligations, changed affordances, conflict, dependency, or shared outcomes. | Relationship maturation is a distinct hardening problem, not just a person-mention problem. | Identifies a limitation that still needs a dedicated relationship audit. |
| Autonomy-like route-authority change | A long-run validation begins with academic, employment, family, and creative routes. Academic continuation loses authority under recommendation and cost constraints; a full-time opportunity is trimmed into project collaboration; documentary and sound-based work gains external validation through paid writing, attribution, invitations, submissions, fieldwork, and collaboration. | A non-locked trajectory can be recognized by route-authority movement under constraints rather than by surface novelty alone. | Single central trajectory; it supports a bounded systems claim, not broad empirical generalization or metaphysical free will. |

## Cross-Case Claim Map

| Manuscript claim | Supporting cases | Evidence type | Current status |
|---|---|---|---|
| Self-locking is functional, not merely textual. | Recursive indecision; environment watermark shell. | Repeated causal role across cycles. | Strong qualitative diagnostic evidence. |
| Occurrences alone do not guarantee persona evolution. | Occurrence hardening gap. | Opportunity chains that do not revise State or affordances. | Strong diagnostic evidence. |
| Environment can amplify stale State. | Environment watermark shell. | Old spatial/social shell becoming future scaffolding. | Strong diagnostic evidence. |
| Relationship evolution is harder than event generation. | Relationship persistence gap. | Recurring people without durable mutual structure. | Limitation evidence. |
| Positive trajectory movement requires route-authority change. | Autonomy-like route-authority change. | Routes close, weaken, or strengthen through accumulated evidence. | Strong single-case evidence, not broad generalization. |

## Disclosure Boundary

The public package reports compressed causal chains and claim boundaries only. It excludes raw logs, private prompts, internal identifiers, production schemas, operational schedules, ranking mechanisms, retry policies, token budgets, and user data.

